New computational results on a conjecture of Jacobsthal

Jacobsthal's conjecture has been disproved by counterexample a few years ago. We continue to verify this conjecture on a larger scale. For this purpose, we implemented an extension of the Greedy Permutation Algorithm and computed the maximum Jacobsthal function for the product of $k$ primes up to $k=43$. We have found various new counterexamples. Their pattern seems to imply that the conjecture of Jacobsthal only applies to several small $k$. Our results raise further questions for discussion. In addition to this paper, we provide exhaustive information about all covered sequences of the appropriate maximum lengths in ancillary files.

==> anc/permutations_c.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+           Prime permutations generating the longest sequences           +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+        "New computational results on a conjecture of Jacobsthal"        +
+                             by Mario Ziller                             +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains one data block for every k=20,...,43. The blocks     +
+ are separated by dashed lines. Each block includes:                     +
+                                                                         +
+    > A header line with the information:                                +
+      k        - Index                                                   +
+      p_k      - k-th prime                                              +
+      q_k      - Maximum processed  prime                                +
+      Omega(k) - Maximum length of appropriate sequences                 +
+      n_cov    - Number of longest sequences generated by a              +
+                 balanced covering containing at least one prime > p_k   +
+                                                                         +
+    If n_cov>0 then                                                      +
+                                                                         +
+    > One line for every longest sequence with the information:          +
+      Index of the sequence                                              +
+      Index of the corresponding reverse sequence                        +
+         according to [1], corollary 1.4                                 +
+      Separator '*'                                                      +
+      Permutation of the primes generating the sequence                  +
+         according to [1], remark 4 (3)                                  +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+ [1] Mario Ziller and John F. Morack,                                    +
+     Algorithmic concepts for the computation of Jacobsthal's function,  +
+     arXiv:1611.03310 [math.NT] (2016).                                  +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

---------------------------------------------------------------------------
k=20, p_k=71, q_k=73, Omega(k)=86, n_cov=0
---------------------------------------------------------------------------
k=21, p_k=73, q_k=83, Omega(k)=94, n_cov=48
 1 30 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 67 31 29 71 73
 2 29 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 67 31 29 73 71
 3 28 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 71 31 29 67 73
 4 27 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 73 31 29 67 71
 5 26 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 71 31 29 73 67
 6 25 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 73 31 29 71 67
 7 44 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 71 31 29 73 53
 8 43 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 73 31 29 71 53
 9 47 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 67 31 29 73 53
10 48 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 67 31 29 71 53
11 45 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 73 31 29 67 53
12 46 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 71 31 29 67 53
13 38 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 53 31 29 71 73
14 37 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 53 31 29 73 71
15 41 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 53 31 29 67 73
16 42 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 53 31 29 67 71
17 39 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 53 31 29 73 67
18 40 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 53 31 29 71 67
19 32 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 71 31 29 53 73
20 31 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 73 31 29 53 71
21 35 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 67 31 29 53 73
22 36 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 67 31 29 53 71
23 33 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 73 31 29 53 67
24 34 * 3 5 17 79 47 37  7 13 23 11 19 59 61 41 43 71 31 29 53 67
25  6 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 47 37 71 73
26  5 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 47 37 73 71
27  4 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 47 37 67 73
28  3 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 47 37 67 71
29  2 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 47 37 73 67
30  1 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 47 37 71 67
31 20 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 47 37 53 73
32 19 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 47 37 53 71
33 23 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 47 37 53 73
34 24 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 47 37 53 71
35 21 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 47 37 53 67
36 22 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 47 37 53 67
37 14 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 47 37 73 53
38 13 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 47 37 71 53
39 17 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 47 37 73 53
40 18 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 47 37 71 53
41 15 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 47 37 67 53
42 16 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 47 37 67 53
43  8 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 53 47 37 71 73
44  7 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 53 47 37 73 71
45 11 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 53 47 37 67 73
46 12 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 53 47 37 67 71
47  9 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 53 47 37 73 67
48 10 * 3 7  5 61 13 79 23 11 59 43 19 41 17 31 29 53 47 37 71 67
---------------------------------------------------------------------------
k=22, p_k=79, q_k=89, Omega(k)=99, n_cov=180
  1 158 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 71 79 29 43 67
  2 157 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 79 71 29 43 67
  3 161 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 67 79 29 43 71
  4 162 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 67 71 29 43 79
  5 159 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 79 67 29 43 71
  6 160 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 71 67 29 43 79
  7 176 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 71 79 29 43 47
  8 175 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 79 71 29 43 47
  9 179 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 67 79 29 43 47
 10 180 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 67 71 29 43 47
 11 177 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 79 67 29 43 47
 12 178 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 71 67 29 43 47
 13 169 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 47 79 29 43 71
 14 170 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 47 71 29 43 79
 15 171 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 47 79 29 43 67
 16 172 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 47 71 29 43 67
 17 173 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 47 67 29 43 79
 18 174 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 47 67 29 43 71
 19 163 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 79 47 29 43 71
 20 164 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 71 47 29 43 79
 21 165 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 79 47 29 43 67
 22 166 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 71 47 29 43 67
 23 167 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 67 47 29 43 79
 24 168 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 31 67 47 29 43 71
 25  92 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 71 31 29 73 67
 26  91 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 73 31 29 71 67
 27  96 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 67 31 29 71 73
 28  95 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 67 31 29 73 71
 29  94 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 71 31 29 67 73
 30  93 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 73 31 29 67 71
 31  98 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 71 31 29 73 59
 32  97 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 73 31 29 71 59
 33 101 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 67 31 29 73 59
 34 102 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 67 31 29 71 59
 35  99 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 73 31 29 67 59
 36 100 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 71 31 29 67 59
 37 104 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 71 31 29 59 73
 38 103 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 73 31 29 59 71
 39 105 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 73 31 29 59 67
 40 106 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 71 31 29 59 67
 41 107 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 67 31 29 59 73
 42 108 *  5 3 19 41 17 79 89 37  7 13 23 11 53 61 47 43 67 31 29 59 71
 43 110 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 71 79 31 29 43 67
 44 109 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 79 71 31 29 43 67
 45 114 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 67 71 31 29 43 79
 46 113 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 67 79 31 29 43 71
 47 112 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 71 67 31 29 43 79
 48 111 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 79 67 31 29 43 71
 49 128 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 71 79 31 29 43 47
 50 127 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 79 71 31 29 43 47
 51 131 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 67 79 31 29 43 47
 52 132 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 67 71 31 29 43 47
 53 129 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 79 67 31 29 43 47
 54 130 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 71 67 31 29 43 47
 55 122 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 47 71 31 29 43 79
 56 121 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 47 79 31 29 43 71
 57 123 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 47 79 31 29 43 67
 58 124 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 47 71 31 29 43 67
 59 125 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 47 67 31 29 43 79
 60 126 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 47 67 31 29 43 71
 61 116 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 71 47 31 29 43 79
 62 115 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 79 47 31 29 43 71
 63 117 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 79 47 31 29 43 67
 64 118 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 71 47 31 29 43 67
 65 119 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 67 47 31 29 43 79
 66 120 *  5 3 19 53 17 73 89 37  7 13 23 11 59 61 41 67 47 31 29 43 71
 67 134 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 71 31 29 73 67
 68 133 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 73 31 29 71 67
 69 138 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 67 31 29 71 73
 70 137 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 67 31 29 73 71
 71 136 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 71 31 29 67 73
 72 135 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 73 31 29 67 71
 73 152 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 71 31 29 73 47
 74 151 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 73 31 29 71 47
 75 155 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 67 31 29 73 47
 76 156 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 67 31 29 71 47
 77 153 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 73 31 29 67 47
 78 154 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 71 31 29 67 47
 79 146 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 47 31 29 71 73
 80 145 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 47 31 29 73 71
 81 147 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 47 31 29 73 67
 82 148 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 47 31 29 71 67
 83 149 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 47 31 29 67 73
 84 150 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 47 31 29 67 71
 85 140 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 71 31 29 47 73
 86 139 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 73 31 29 47 71
 87 141 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 73 31 29 47 67
 88 142 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 71 31 29 47 67
 89 143 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 67 31 29 47 73
 90 144 *  5 3 19 53 17 79 89 37  7 13 23 11 59 61 41 43 67 31 29 47 71
 91  26 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 67 71 37 41 73
 92  25 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 67 73 37 41 71
 93  30 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 71 67 37 41 73
 94  29 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 73 67 37 41 71
 95  28 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 71 73 37 41 67
 96  27 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 73 71 37 41 67
 97  32 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 59 71 37 41 73
 98  31 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 59 73 37 41 71
 99  35 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 59 67 37 41 73
100  36 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 59 67 37 41 71
101  33 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 59 73 37 41 67
102  34 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 59 71 37 41 67
103  38 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 71 59 37 41 73
104  37 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 73 59 37 41 71
105  39 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 67 59 37 41 73
106  40 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 67 59 37 41 71
107  41 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 73 59 37 41 67
108  42 * 89 3  7  5 61 13 79 23 11 47 43 19 53 17 31 29 71 59 37 41 67
109  44 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 67 53 37 71 79
110  43 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 67 53 37 79 71
111  48 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 71 53 37 67 79
112  47 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 79 53 37 67 71
113  46 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 71 53 37 79 67
114  45 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 79 53 37 71 67
115  62 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 71 53 37 47 79
116  61 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 79 53 37 47 71
117  63 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 67 53 37 47 79
118  64 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 67 53 37 47 71
119  65 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 79 53 37 47 67
120  66 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 71 53 37 47 67
121  56 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 71 53 37 79 47
122  55 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 79 53 37 71 47
123  57 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 67 53 37 79 47
124  58 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 67 53 37 71 47
125  59 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 79 53 37 67 47
126  60 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 71 53 37 67 47
127  50 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 47 53 37 71 79
128  49 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 47 53 37 79 71
129  53 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 47 53 37 67 79
130  54 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 47 53 37 67 71
131  51 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 47 53 37 79 67
132  52 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 31 29 47 53 37 71 67
133  68 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 53 37 71 73
134  67 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 53 37 73 71
135  72 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 53 37 67 73
136  71 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 53 37 67 71
137  70 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 53 37 73 67
138  69 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 53 37 71 67
139  86 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 53 37 47 73
140  85 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 53 37 47 71
141  87 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 53 37 47 73
142  88 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 53 37 47 71
143  89 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 53 37 47 67
144  90 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 53 37 47 67
145  80 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 53 37 73 47
146  79 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 53 37 71 47
147  81 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 53 37 73 47
148  82 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 67 53 37 71 47
149  83 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 73 53 37 67 47
150  84 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 71 53 37 67 47
151  74 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 47 53 37 71 73
152  73 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 47 53 37 73 71
153  77 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 47 53 37 67 73
154  78 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 47 53 37 67 71
155  75 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 47 53 37 73 67
156  76 * 89 3  7  5 61 13 79 23 11 59 43 19 41 17 31 29 47 53 37 71 67
157   2 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 67 29 31 53 37 71 79
158   1 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 67 29 31 53 37 79 71
159   5 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 71 29 31 53 37 67 79
160   6 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 79 29 31 53 37 67 71
161   3 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 71 29 31 53 37 79 67
162   4 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 79 29 31 53 37 71 67
163  19 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 71 29 31 53 37 47 79
164  20 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 79 29 31 53 37 47 71
165  21 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 67 29 31 53 37 47 79
166  22 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 67 29 31 53 37 47 71
167  23 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 79 29 31 53 37 47 67
168  24 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 71 29 31 53 37 47 67
169  13 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 71 29 31 53 37 79 47
170  14 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 79 29 31 53 37 71 47
171  15 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 67 29 31 53 37 79 47
172  16 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 67 29 31 53 37 71 47
173  17 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 79 29 31 53 37 67 47
174  18 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 71 29 31 53 37 67 47
175   8 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 47 29 31 53 37 71 79
176   7 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 47 29 31 53 37 79 71
177  11 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 47 29 31 53 37 67 79
178  12 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 47 29 31 53 37 67 71
179   9 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 47 29 31 53 37 79 67
180  10 * 89 3  7  5 61 13 43 23 11 59 73 19 41 17 47 29 31 53 37 71 67
---------------------------------------------------------------------------
k=23, p_k=83, q_k=97, Omega(k)=107, n_cov=0
---------------------------------------------------------------------------
k=24, p_k=89, q_k=107, Omega(k)=117, n_cov=12
 1  8 * 101 3 7 5 47 13 43 23 11  59 73 19 41 17 79 89 37 53 61 31 71 83 29
 2  7 * 101 3 7 5 47 13 43 23 11  59 73 19 41 17 79 89 37 53 61 31 83 71 29
 3 11 * 101 3 7 5 47 13 43 23 11  59 73 19 41 17 79 89 37 53 61 31 67 83 29
 4 12 * 101 3 7 5 47 13 43 23 11  59 73 19 41 17 79 89 37 53 61 31 67 71 29
 5  9 * 101 3 7 5 47 13 43 23 11  59 73 19 41 17 79 89 37 53 61 31 83 67 29
 6 10 * 101 3 7 5 47 13 43 23 11  59 73 19 41 17 79 89 37 53 61 31 71 67 29
 7  2 *  89 3 7 5 61 13 79 23 11 101 47 19 53 17 73 29 31 59 37 41 71 83 43
 8  1 *  89 3 7 5 61 13 79 23 11 101 47 19 53 17 73 29 31 59 37 41 83 71 43
 9  5 *  89 3 7 5 61 13 79 23 11 101 47 19 53 17 73 29 31 59 37 41 67 83 43
10  6 *  89 3 7 5 61 13 79 23 11 101 47 19 53 17 73 29 31 59 37 41 67 71 43
11  3 *  89 3 7 5 61 13 79 23 11 101 47 19 53 17 73 29 31 59 37 41 83 67 43
12  4 *  89 3 7 5 61 13 79 23 11 101 47 19 53 17 73 29 31 59 37 41 71 67 43
---------------------------------------------------------------------------
k=25, p_k=97, q_k=113, Omega(k)=128, n_cov=0
---------------------------------------------------------------------------
k=26, p_k=101, q_k=127, Omega(k)=131, n_cov=320
  1 310 *   3 109  5 37 59  83  79  19  67  29   7  17  13 23  31 11  89 43 61 41  71  73  97  47 101
  2 309 *   3 109  5 37 59  83  79  19  67  29   7  17  13 23  31 11  89 43 61 41  71  73 101  47  97
  3 313 *   3 109  5 37 59  83  79  19  67  29   7  17  13 23  31 11  89 43 61 41  71  73  53  47 101
  4 314 *   3 109  5 37 59  83  79  19  67  29   7  17  13 23  31 11  89 43 61 41  71  73  53  47  97
  5 311 *   3 109  5 37 59  83  79  19  67  29   7  17  13 23  31 11  89 43 61 41  71  73 101  47  53
  6 312 *   3 109  5 37 59  83  79  19  67  29   7  17  13 23  31 11  89 43 61 41  71  73  97  47  53
  7 316 *   3 109  5 37 59 101  79  19  67  29   7  17  13 23  31 11  89 43 61 41  53  73  83  47  97
  8 315 *   3 109  5 37 59 101  79  19  67  29   7  17  13 23  31 11  89 43 61 41  53  73  97  47  83
  9 319 *   3 109  5 37 59 101  79  19  67  29   7  17  13 23  31 11  89 43 61 41  53  73  97  47  71
 10 320 *   3 109  5 37 59 101  79  19  67  29   7  17  13 23  31 11  89 43 61 41  53  73  83  47  71
 11 317 *   3 109  5 37 59 101  79  19  67  29   7  17  13 23  31 11  89 43 61 41  53  73  71  47  97
 12 318 *   3 109  5 37 59 101  79  19  67  29   7  17  13 23  31 11  89 43 61 41  53  73  71  47  83
 13 286 *   3 109  5 23 59  83  79  19  67  29   7  17  13 31  89 11  37 43 61 41  71  73  47  97 101
 14 285 *   3 109  5 23 59  83  79  19  67  29   7  17  13 31  89 11  37 43 61 41  71  73  47 101  97
 15 289 *   3 109  5 23 59  83  79  19  67  29   7  17  13 31  89 11  37 43 61 41  71  73  47  53 101
 16 290 *   3 109  5 23 59  83  79  19  67  29   7  17  13 31  89 11  37 43 61 41  71  73  47  53  97
 17 287 *   3 109  5 23 59  83  79  19  67  29   7  17  13 31  89 11  37 43 61 41  71  73  47 101  53
 18 288 *   3 109  5 23 59  83  79  19  67  29   7  17  13 31  89 11  37 43 61 41  71  73  47  97  53
 19 292 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  97 101
 20 291 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47 101  97
 21 295 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  89 101
 22 296 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  89  97
 23 293 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47 101  89
 24 294 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  97  89
 25 298 *   3 109  5 23 59 101  79  19  67  29   7  17  13 31  89 11  37 43 61 41  53  73  47  83  97
 26 297 *   3 109  5 23 59 101  79  19  67  29   7  17  13 31  89 11  37 43 61 41  53  73  47  97  83
 27 304 *   3 109  5 23 59 101  79  19  67  29   7  17  13 31  89 11  37 43 61 41  53  73  47  97  71
 28 305 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47 101  71
 29 306 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  97  71
 30 307 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  89  71
 31 308 *   3 109  5 23 59 101  79  19  67  29   7  17  13 31  89 11  37 43 61 41  53  73  47  83  71
 32 299 *   3 109  5 23 59 101  79  19  67  29   7  17  13 31  89 11  37 43 61 41  53  73  47  71  97
 33 300 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  71 101
 34 301 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  71  97
 35 302 *   3 109  5 23 59 107  79  19  67  29   7  17  13 31  83 11  37 43 61 41  53  73  47  71  89
 36 303 *   3 109  5 23 59 101  79  19  67  29   7  17  13 31  89 11  37 43 61 41  53  73  47  71  83
 37 281 *   3  67  5 17 71  31 109  53  29 101   7  61  13 79  23 11  59 43 19 37  73  89  41  47  97
 38 282 *   3  67  5 17 71  31 109  53  29 101   7  61  13 79  23 11  59 43 19 37  73  89  41  47  83
 39 283 *   3  67  5 17 71  31 109  53  29  89   7  61  13 79  23 11 101 43 19 37  73  47  41  59  97
 40 284 *   3  67  5 17 71  31 109  53  29  89   7  61  13 79  23 11 101 43 19 37  73  47  41  59  83
 41 222 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  97 101
 42 221 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41 101  97
 43 225 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  89 101
 44 226 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  89  97
 45 223 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41 101  89
 46 224 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  97  89
 47 228 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  97 101
 48 227 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41 101  97
 49 231 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  89 101
 50 232 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  89  97
 51 229 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41 101  89
 52 230 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  97  89
 53 239 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  83 101
 54 240 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  83  97
 55 241 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  83 101
 56 242 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  83  97
 57 243 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  83  89
 58 244 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  83  89
 59 233 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41 101  83
 60 234 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  97  83
 61 235 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41 101  83
 62 236 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  97  83
 63 237 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  89  83
 64 238 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  89  83
 65 246 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  97 101
 66 245 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41 101  97
 67 249 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  89 101
 68 250 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  89  97
 69 247 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41 101  89
 70 248 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  97  89
 71 254 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  83 101
 72 255 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  83  97
 73 256 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  83  89
 74 251 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41 101  83
 75 252 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  97  83
 76 253 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  79 43 19 53  73  61  41  89  83
 77 269 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  79 101
 78 270 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  79  97
 79 271 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  79 101
 80 272 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  79  97
 81 273 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  79  89
 82 274 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  79  89
 83 275 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  79 101
 84 276 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  79  97
 85 277 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  79  89
 86 278 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  79  83
 87 279 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  79  83
 88 280 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  79  83
 89 257 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41 101  79
 90 258 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  97  79
 91 259 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41 101  79
 92 260 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  97  79
 93 261 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  89  79
 94 262 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  89  79
 95 263 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41 101  79
 96 264 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  97  79
 97 265 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  83 43 19 53  73  61  41  89  79
 98 266 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11 101 43 19 53  73  61  41  83  79
 99 267 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  97 43 19 53  73  61  41  83  79
100 268 *   3 103  5 17 71 107  31  59  67  29   7  37  13 47  23 11  89 43 19 53  73  61  41  83  79
101 175 *   3  73  5 17 71 101 103  31  67  29   7  83  13 43  23 11  41 89 19 53  79  37  47  61  97
102 176 *   3  73  5 17 71 101 103  31  67  29   7  83  13 43  23 11  41 97 19 53  79  37  47  61  89
103 173 *   3  73  5 17 71 101 103  31  67  29   7  89  13 43  23 11  41 83 19 53  79  37  47  61  97
104 174 *   3  73  5 17 71 101 103  31  67  29   7  97  13 43  23 11  41 83 19 53  79  37  47  61  89
105 178 *   3  73  5 17 71 101 103  31  67  29   7  89  13 43  23 11  41 97 19 53  79  37  47  61  83
106 177 *   3  73  5 17 71 101 103  31  67  29   7  97  13 43  23 11  41 89 19 53  79  37  47  61  83
107 180 *   3  73  5 17 71 101 103  31  67  29   7  89  13 43  23 11  41 97 19 53  79  37  47  61  59
108 179 *   3  73  5 17 71 101 103  31  67  29   7  97  13 43  23 11  41 89 19 53  79  37  47  61  59
109 183 *   3  73  5 17 71 101 103  31  67  29   7  83  13 43  23 11  41 97 19 53  79  37  47  61  59
110 184 *   3  73  5 17 71 101 103  31  67  29   7  83  13 43  23 11  41 89 19 53  79  37  47  61  59
111 181 *   3  73  5 17 71 101 103  31  67  29   7  97  13 43  23 11  41 83 19 53  79  37  47  61  59
112 182 *   3  73  5 17 71 101 103  31  67  29   7  89  13 43  23 11  41 83 19 53  79  37  47  61  59
113 191 *   3  73  5 17 71 101 103  31  67  29   7  59  13 43  23 11  41 89 19 53  79  37  47  61  97
114 192 *   3  73  5 17 71 101 103  31  67  29   7  59  13 43  23 11  41 97 19 53  79  37  47  61  89
115 193 *   3  73  5 17 71 101 103  31  67  29   7  59  13 43  23 11  41 83 19 53  79  37  47  61  97
116 194 *   3  73  5 17 71 101 103  31  67  29   7  59  13 43  23 11  41 83 19 53  79  37  47  61  89
117 195 *   3  73  5 17 71 101 103  31  67  29   7  59  13 43  23 11  41 97 19 53  79  37  47  61  83
118 196 *   3  73  5 17 71 101 103  31  67  29   7  59  13 43  23 11  41 89 19 53  79  37  47  61  83
119 185 *   3  73  5 17 71 101 103  31  67  29   7  89  13 43  23 11  41 59 19 53  79  37  47  61  97
120 186 *   3  73  5 17 71 101 103  31  67  29   7  97  13 43  23 11  41 59 19 53  79  37  47  61  89
121 187 *   3  73  5 17 71 101 103  31  67  29   7  83  13 43  23 11  41 59 19 53  79  37  47  61  97
122 188 *   3  73  5 17 71 101 103  31  67  29   7  83  13 43  23 11  41 59 19 53  79  37  47  61  89
123 189 *   3  73  5 17 71 101 103  31  67  29   7  97  13 43  23 11  41 59 19 53  79  37  47  61  83
124 190 *   3  73  5 17 71 101 103  31  67  29   7  89  13 43  23 11  41 59 19 53  79  37  47  61  83
125 198 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  89  47  97 101
126 197 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  89  47 101  97
127 202 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  97  47  89 101
128 201 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79 101  47  89  97
129 200 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  97  47 101  89
130 199 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79 101  47  97  89
131 204 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  83  47  97 101
132 203 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  83  47 101  97
133 207 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  83  47  89 101
134 208 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  83  47  89  97
135 205 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  83  47 101  89
136 206 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  83  47  97  89
137 216 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  97  47  83 101
138 215 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79 101  47  83  97
139 217 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  89  47  83 101
140 218 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  89  47  83  97
141 219 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79 101  47  83  89
142 220 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  97  47  83  89
143 210 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  97  47 101  83
144 209 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79 101  47  97  83
145 211 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  89  47 101  83
146 212 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  89  47  97  83
147 213 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79 101  47  89  83
148 214 *   3  73  5 17 71 107  61  31  67  29   7  53  13 43  23 11  59 41 19 37  79  97  47  89  83
149 162 *   3   7 19 73 71  67  17  59   5 107 103  31  97 29  61 13 101 23 11 37  43  41  79  47  53
150 161 *   3   7 19 73 71  67  17  59   5 107 103  31 101 29  61 13  97 23 11 37  43  41  79  47  53
151 165 *   3   7 19 73 71  67  17  59   5 107 103  31  89 29  61 13 101 23 11 37  43  41  79  47  53
152 166 *   3   7 19 73 71  67  17  59   5 107 103  31  89 29  61 13  97 23 11 37  43  41  79  47  53
153 163 *   3   7 19 73 71  67  17  59   5 107 103  31 101 29  61 13  89 23 11 37  43  41  79  47  53
154 164 *   3   7 19 73 71  67  17  59   5 107 103  31  97 29  61 13  89 23 11 37  43  41  79  47  53
155 170 *   3   7 19 73 71  67  17  59   5 107 103  31  83 29  61 13 101 23 11 37  43  41  79  47  53
156 171 *   3   7 19 73 71  67  17  59   5 107 103  31  83 29  61 13  97 23 11 37  43  41  79  47  53
157 172 *   3   7 19 73 71  67  17  59   5 107 103  31  83 29  61 13  89 23 11 37  43  41  79  47  53
158 167 *   3   7 19 73 71  67  17  59   5 107 103  31 101 29  61 13  83 23 11 37  43  41  79  47  53
159 168 *   3   7 19 73 71  67  17  59   5 107 103  31  97 29  61 13  83 23 11 37  43  41  79  47  53
160 169 *   3   7 19 73 71  67  17  59   5 107 103  31  89 29  61 13  83 23 11 37  43  41  79  47  53
161 150 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  97 101
162 149 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59 101  97
163 153 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  89 101
164 154 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  89  97
165 151 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59 101  89
166 152 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  97  89
167 158 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  83 101
168 159 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  83  97
169 160 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  83  89
170 155 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59 101  83
171 156 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  97  83
172 157 *  13   3  5  7 79  23  11 107 103  19  53  17  31 37  29 47  61 41 43 73  71  67  59  89  83
173 103 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  97  41  43  83  89
174 104 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  89  41  43  83  97
175 101 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  97  41  43  89  83
176 102 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  89  41  43  97  83
177 106 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  83  41  43  89  97
178 105 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  83  41  43  97  89
179 108 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  59  41  43  89  97
180 107 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  59  41  43  97  89
181 111 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  59  41  43  83  97
182 112 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  59  41  43  83  89
183 109 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  59  41  43  97  83
184 110 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  59  41  43  89  83
185 119 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  97  41  43  59  89
186 120 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  89  41  43  59  97
187 121 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  97  41  43  59  83
188 122 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  89  41  43  59  83
189 123 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  83  41  43  59  97
190 124 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  83  41  43  59  89
191 113 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  97  41  43  89  59
192 114 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  89  41  43  97  59
193 115 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  97  41  43  83  59
194 116 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  89  41  43  83  59
195 117 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  83  41  43  97  59
196 118 *  29   3  7  5 61  13  79  23  11  37 103  19 101 17  31 47  53 67 71 73  83  41  43  89  59
197 126 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  97  43 101  89
198 125 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61 101  43  97  89
199 130 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  89  43  97 101
200 129 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  89  43 101  97
201 128 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  97  43  89 101
202 127 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61 101  43  89  97
203 132 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  97  43 101  83
204 131 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61 101  43  97  83
205 135 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  89  43 101  83
206 136 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  89  43  97  83
207 133 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61 101  43  89  83
208 134 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  97  43  89  83
209 144 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  83  43  97 101
210 143 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  83  43 101  97
211 145 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  83  43 101  89
212 146 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  83  43  97  89
213 147 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  83  43  89 101
214 148 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  83  43  89  97
215 138 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  97  43  83 101
216 137 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61 101  43  83  97
217 139 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61 101  43  83  89
218 140 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  97  43  83  89
219 141 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  89  43  83 101
220 142 *  29   3  7  5 53  13  79  23  11 107  41  19  37 17  31 47  59 67 71 73  61  89  43  83  97
221  42 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97 101  59  37  89
222  41 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  97  59  37  89
223  45 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89 101  59  37  97
224  46 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  97  59  37 101
225  43 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  89  59  37  97
226  44 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  89  59  37 101
227  48 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97 101  59  37  83
228  47 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  97  59  37  83
229  51 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89 101  59  37  83
230  52 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  97  59  37  83
231  49 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  89  59  37  83
232  50 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  89  59  37  83
233  59 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83 101  59  37  97
234  60 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  97  59  37 101
235  61 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83 101  59  37  89
236  62 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  97  59  37  89
237  63 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  89  59  37 101
238  64 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  89  59  37  97
239  53 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  83  59  37  97
240  54 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  83  59  37 101
241  55 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  83  59  37  89
242  56 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  83  59  37  89
243  57 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  83  59  37 101
244  58 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  83  59  37  97
245  66 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97 101  59  37  79
246  65 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  97  59  37  79
247  69 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89 101  59  37  79
248  70 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  97  59  37  79
249  67 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  89  59  37  79
250  68 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  89  59  37  79
251  74 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83 101  59  37  79
252  75 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  97  59  37  79
253  76 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  89  59  37  79
254  71 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  83  59  37  79
255  72 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  83  59  37  79
256  73 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  83  59  37  79
257  89 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79 101  59  37  97
258  90 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  97  59  37 101
259  91 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79 101  59  37  89
260  92 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  97  59  37  89
261  93 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  89  59  37 101
262  94 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  89  59  37  97
263  95 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79 101  59  37  83
264  96 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  97  59  37  83
265  97 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  89  59  37  83
266  98 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  83  59  37 101
267  99 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  83  59  37  97
268 100 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  79  83  59  37  89
269  77 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  79  59  37  97
270  78 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  79  59  37 101
271  79 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  79  59  37  89
272  80 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  79  59  37  89
273  81 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  79  59  37 101
274  82 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  79  59  37  97
275  83 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43 101  79  59  37  83
276  84 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  97  79  59  37  83
277  85 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  89  79  59  37  83
278  86 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  79  59  37 101
279  87 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  79  59  37  97
280  88 *  29   3  7  5 61  13  47  23  11 107  73  19  41 17 103 31  53 67 71 43  83  79  59  37  89
281  37 *  89   3  7  5 41  13 109  23  11 101  73  19  37 17  79 47  31 59 61 71  43  97  29  67  53
282  38 *  89   3  7  5 41  13 109  23  11 101  73  19  37 17  79 47  31 59 61 71  43  83  29  67  53
283  39 * 101   3  7  5 41  13 109  23  11  59  73  19  37 17  79 89  31 47 61 71  43  97  29  67  53
284  40 * 101   3  7  5 41  13 109  23  11  59  73  19  37 17  79 89  31 47 61 71  43  83  29  67  53
285  14 *  29   3  7  5 19  13  23  31  11  89  73 109  71 17  37 61  83 79 47 67  41  43  97  59 101
286  13 *  29   3  7  5 19  13  23  31  11  89  73 109  71 17  37 61  83 79 47 67  41  43 101  59  97
287  17 *  29   3  7  5 19  13  23  31  11  89  73 109  71 17  37 61  83 79 47 67  41  43  53  59 101
288  18 *  29   3  7  5 19  13  23  31  11  89  73 109  71 17  37 61  83 79 47 67  41  43  53  59  97
289  15 *  29   3  7  5 19  13  23  31  11  89  73 109  71 17  37 61  83 79 47 67  41  43 101  59  53
290  16 *  29   3  7  5 19  13  23  31  11  89  73 109  71 17  37 61  83 79 47 67  41  43  97  59  53
291  20 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  97  59 101
292  19 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43 101  59  97
293  23 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  89  59 101
294  24 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  89  59  97
295  21 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43 101  59  89
296  22 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  97  59  89
297  26 *  29   3  7  5 19  13  23  31  11  89  73 109 101 17  37 61  53 79 47 67  41  43  83  59  97
298  25 *  29   3  7  5 19  13  23  31  11  89  73 109 101 17  37 61  53 79 47 67  41  43  97  59  83
299  32 *  29   3  7  5 19  13  23  31  11  89  73 109 101 17  37 61  53 79 47 67  41  43  97  59  71
300  33 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43 101  59  71
301  34 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  97  59  71
302  35 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  89  59  71
303  36 *  29   3  7  5 19  13  23  31  11  89  73 109 101 17  37 61  53 79 47 67  41  43  83  59  71
304  27 *  29   3  7  5 19  13  23  31  11  89  73 109 101 17  37 61  53 79 47 67  41  43  71  59  97
305  28 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  71  59 101
306  29 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  71  59  97
307  30 *  29   3  7  5 19  13  23  31  11 107  73 109  83 17  37 61  53 79 47 67  41  43  71  59  89
308  31 *  29   3  7  5 19  13  23  31  11  89  73 109 101 17  37 61  53 79 47 67  41  43  71  59  83
309   2 *  29   3  7  5 19  13  31  89  11  37  73 109  71 17  47 61  83 79 67 41  43  97  23  59 101
310   1 *  29   3  7  5 19  13  31  89  11  37  73 109  71 17  47 61  83 79 67 41  43 101  23  59  97
311   5 *  29   3  7  5 19  13  31  89  11  37  73 109  71 17  47 61  83 79 67 41  43  53  23  59 101
312   6 *  29   3  7  5 19  13  31  89  11  37  73 109  71 17  47 61  83 79 67 41  43  53  23  59  97
313   3 *  29   3  7  5 19  13  31  89  11  37  73 109  71 17  47 61  83 79 67 41  43 101  23  59  53
314   4 *  29   3  7  5 19  13  31  89  11  37  73 109  71 17  47 61  83 79 67 41  43  97  23  59  53
315   8 *  29   3  7  5 19  13  31  89  11  37  73 109 101 17  47 61  53 79 67 41  43  83  23  59  97
316   7 *  29   3  7  5 19  13  31  89  11  37  73 109 101 17  47 61  53 79 67 41  43  97  23  59  83
317  11 *  29   3  7  5 19  13  31  89  11  37  73 109 101 17  47 61  53 79 67 41  43  97  23  59  71
318  12 *  29   3  7  5 19  13  31  89  11  37  73 109 101 17  47 61  53 79 67 41  43  83  23  59  71
319   9 *  29   3  7  5 19  13  31  89  11  37  73 109 101 17  47 61  53 79 67 41  43  71  23  59  97
320  10 *  29   3  7  5 19  13  31  89  11  37  73 109 101 17  47 61  53 79 67 41  43  71  23  59  83
---------------------------------------------------------------------------
k=27, p_k=103, q_k=131, Omega(k)=141, n_cov=216
  1 205 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29 101 13 43 23 11  37 103  79  47  53
  2 206 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29 103 13 43 23 11  37 101  79  47  53
  3 207 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29  97 13 43 23 11  37 103  79  47  53
  4 208 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29  97 13 43 23 11  37 101  79  47  53
  5 209 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29 103 13 43 23 11  37  97  79  47  53
  6 210 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29 101 13 43 23 11  37  97  79  47  53
  7 214 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29  89 13 43 23 11  37 103  79  47  53
  8 215 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29  89 13 43 23 11  37 101  79  47  53
  9 216 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29  89 13 43 23 11  37  97  79  47  53
 10 211 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29 103 13 43 23 11  37  89  79  47  53
 11 212 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29 101 13 43 23 11  37  89  79  47  53
 12 213 * 41 3 5 83   7 19 127 71 73  17  59 107  61 31 67  29  97 13 43 23 11  37  89  79  47  53
 13 183 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  47 103  97
 14 184 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  47 101  97
 15 181 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  47 103 101
 16 182 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  47 101 103
 17 186 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  47  97 101
 18 185 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  47  97 103
 19 193 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  47 103  89
 20 194 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  47 101  89
 21 195 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  47 103  89
 22 196 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  47 101  89
 23 197 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  47  97  89
 24 198 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  47  97  89
 25 187 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79  47 103 101
 26 188 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79  47 101 103
 27 189 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79  47 103  97
 28 190 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79  47 101  97
 29 191 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79  47  97 103
 30 192 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79  47  97 101
 31 200 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  47  89 101
 32 199 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  47  89 103
 33 203 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  47  89  97
 34 204 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  47  89  97
 35 201 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  47  89 103
 36 202 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  47  89 101
 37 116 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79 101  47 103
 38 115 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79 103  47 101
 39 119 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  97  47 103
 40 120 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  97  47 101
 41 117 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79 103  47  97
 42 118 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79 101  47  97
 43 135 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79 103  47  97
 44 136 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79 101  47  97
 45 134 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79 101  47 103
 46 133 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79 103  47 101
 47 137 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  97  47 103
 48 138 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  97  47 101
 49 151 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79 103  47  89
 50 152 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79 101  47  89
 51 153 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79 103  47  89
 52 154 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79 101  47  89
 53 155 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  97  47  89
 54 156 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  97  47  89
 55 146 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79 101  47 103
 56 145 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79 103  47 101
 57 147 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79 103  47  97
 58 148 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79 101  47  97
 59 149 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79  97  47 103
 60 150 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  89  79  97  47 101
 61 139 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  89  47 103
 62 140 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  89  47 101
 63 143 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  89  47  97
 64 144 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  89  47  97
 65 141 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  89  47 103
 66 142 * 41 3 5 83   7 19  37 71 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  89  47 101
 67 128 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  71  79 101  47 103
 68 127 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  71  79 103  47 101
 69 131 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  71  79  97  47 103
 70 132 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  71  79  97  47 101
 71 129 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  71  79 103  47  97
 72 130 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  71  79 101  47  97
 73 121 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  71  47 103
 74 122 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  71  47 101
 75 123 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  71  47 103
 76 124 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11  97  79  71  47 101
 77 125 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11 103  79  71  47  97
 78 126 * 41 3 5 83   7 19  37 89 73  17  59 107  61 31 67  29  53 13 43 23 11 101  79  71  47  97
 79 158 * 41 3 5 83   7 19  37 71 73  17  97 107  61 31 67  29  53 13 43 23 11  59  79 101  47 103
 80 157 * 41 3 5 83   7 19  37 71 73  17  97 107  61 31 67  29  53 13 43 23 11  59  79 103  47 101
 81 161 * 41 3 5 83   7 19  37 71 73  17 101 107  61 31 67  29  53 13 43 23 11  59  79  97  47 103
 82 162 * 41 3 5 83   7 19  37 71 73  17 103 107  61 31 67  29  53 13 43 23 11  59  79  97  47 101
 83 159 * 41 3 5 83   7 19  37 71 73  17 101 107  61 31 67  29  53 13 43 23 11  59  79 103  47  97
 84 160 * 41 3 5 83   7 19  37 71 73  17 103 107  61 31 67  29  53 13 43 23 11  59  79 101  47  97
 85 170 * 41 3 5 83   7 19  37 71 73  17  89 107  61 31 67  29  53 13 43 23 11  59  79 101  47 103
 86 169 * 41 3 5 83   7 19  37 71 73  17  89 107  61 31 67  29  53 13 43 23 11  59  79 103  47 101
 87 173 * 41 3 5 83   7 19  37 71 73  17  89 107  61 31 67  29  53 13 43 23 11  59  79  97  47 103
 88 174 * 41 3 5 83   7 19  37 71 73  17  89 107  61 31 67  29  53 13 43 23 11  59  79  97  47 101
 89 171 * 41 3 5 83   7 19  37 71 73  17  89 107  61 31 67  29  53 13 43 23 11  59  79 103  47  97
 90 172 * 41 3 5 83   7 19  37 71 73  17  89 107  61 31 67  29  53 13 43 23 11  59  79 101  47  97
 91 163 * 41 3 5 83   7 19  37 71 73  17 101 107  61 31 67  29  53 13 43 23 11  59  79  89  47 103
 92 164 * 41 3 5 83   7 19  37 71 73  17 103 107  61 31 67  29  53 13 43 23 11  59  79  89  47 101
 93 165 * 41 3 5 83   7 19  37 71 73  17  97 107  61 31 67  29  53 13 43 23 11  59  79  89  47 103
 94 166 * 41 3 5 83   7 19  37 71 73  17  97 107  61 31 67  29  53 13 43 23 11  59  79  89  47 101
 95 167 * 41 3 5 83   7 19  37 71 73  17 103 107  61 31 67  29  53 13 43 23 11  59  79  89  47  97
 96 168 * 41 3 5 83   7 19  37 71 73  17 101 107  61 31 67  29  53 13 43 23 11  59  79  89  47  97
 97 175 * 41 3 5 83   7 19  37 71 73  17 101 107  61 31 67  29  53 13 43 23 11  59  79 103  47  89
 98 176 * 41 3 5 83   7 19  37 71 73  17 103 107  61 31 67  29  53 13 43 23 11  59  79 101  47  89
 99 177 * 41 3 5 83   7 19  37 71 73  17  97 107  61 31 67  29  53 13 43 23 11  59  79 103  47  89
100 178 * 41 3 5 83   7 19  37 71 73  17  97 107  61 31 67  29  53 13 43 23 11  59  79 101  47  89
101 179 * 41 3 5 83   7 19  37 71 73  17 103 107  61 31 67  29  53 13 43 23 11  59  79  97  47  89
102 180 * 41 3 5 83   7 19  37 71 73  17 101 107  61 31 67  29  53 13 43 23 11  59  79  97  47  89
103 110 * 41 3 5 83   7 19 127 71 73  17  59 101  61 31 67  29  97 13 43 23 11 103  53  79  37  47
104 109 * 41 3 5 83   7 19 127 71 73  17  59 101  61 31 67  29 103 13 43 23 11  97  53  79  37  47
105 113 * 41 3 5 83   7 19 127 71 73  17  59 101  61 31 67  29  89 13 43 23 11 103  53  79  37  47
106 114 * 41 3 5 83   7 19 127 71 73  17  59 101  61 31 67  29  89 13 43 23 11  97  53  79  37  47
107 111 * 41 3 5 83   7 19 127 71 73  17  59 101  61 31 67  29 103 13 43 23 11  89  53  79  37  47
108 112 * 41 3 5 83   7 19 127 71 73  17  59 101  61 31 67  29  97 13 43 23 11  89  53  79  37  47
109 104 * 29 3 7  5 127 13  79 23 11  37  41  19 101 17 31  47  53 67 83 73 61  71  43  59  97 103
110 103 * 29 3 7  5 127 13  79 23 11  37  41  19 101 17 31  47  53 67 83 73 61  71  43  59 103  97
111 107 * 29 3 7  5 127 13  79 23 11  37  41  19 101 17 31  47  53 67 83 73 61  71  43  59  89 103
112 108 * 29 3 7  5 127 13  79 23 11  37  41  19 101 17 31  47  53 67 83 73 61  71  43  59  89  97
113 105 * 29 3 7  5 127 13  79 23 11  37  41  19 101 17 31  47  53 67 83 73 61  71  43  59 103  89
114 106 * 29 3 7  5 127 13  79 23 11  37  41  19 101 17 31  47  53 67 83 73 61  71  43  59  97  89
115  38 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 101  43  59 103  97
116  37 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 103  43  59 101  97
117  41 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  97  43  59 103 101
118  42 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  97  43  59 101 103
119  39 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 103  43  59  97 101
120  40 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 101  43  59  97 103
121  73 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 103  43  59  71 101
122  74 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 101  43  59  71 103
123  75 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 103  43  59  71  97
124  76 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 101  43  59  71  97
125  77 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  97  43  59  71 103
126  78 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  97  43  59  71 101
127  68 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 101  43  59 103  71
128  67 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 103  43  59 101  71
129  71 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  97  43  59 103  71
130  72 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  97  43  59 101  71
131  69 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 103  43  59  97  71
132  70 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61 101  43  59  97  71
133  46 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 101 67 83 73 61  71  43  59 103  97
134  45 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 103 67 83 73 61  71  43  59 101  97
135  43 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  97 67 83 73 61  71  43  59 103 101
136  44 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  97 67 83 73 61  71  43  59 101 103
137  47 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 103 67 83 73 61  71  43  59  97 101
138  48 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 101 67 83 73 61  71  43  59  97 103
139  61 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 103 67 83 73 61  71  43  59  89 101
140  62 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 101 67 83 73 61  71  43  59  89 103
141  65 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 103 67 83 73 61  71  43  59  89  97
142  66 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 101 67 83 73 61  71  43  59  89  97
143  63 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  97 67 83 73 61  71  43  59  89 103
144  64 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  97 67 83 73 61  71  43  59  89 101
145  56 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 101 67 83 73 61  71  43  59 103  89
146  55 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 103 67 83 73 61  71  43  59 101  89
147  57 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  97 67 83 73 61  71  43  59 103  89
148  58 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  97 67 83 73 61  71  43  59 101  89
149  59 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 103 67 83 73 61  71  43  59  97  89
150  60 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47 101 67 83 73 61  71  43  59  97  89
151  49 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  71  43  59 103 101
152  50 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  71  43  59 101 103
153  51 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  71  43  59 103  97
154  52 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  71  43  59 101  97
155  53 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  71  43  59  97 103
156  54 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  89 67 83 73 61  71  43  59  97 101
157  80 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 101 103  97
158  79 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 103 101  97
159  83 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  97 103 101
160  84 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  97 101 103
161  81 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 103  97 101
162  82 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 101  97 103
163  91 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 103  89 101
164  92 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 101  89 103
165  93 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 103  89  97
166  94 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 101  89  97
167  95 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  97  89 103
168  96 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  97  89 101
169  86 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 101 103  89
170  85 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 103 101  89
171  89 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  97 103  89
172  90 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  97 101  89
173  87 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 103  97  89
174  88 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43 101  97  89
175  97 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  89 103 101
176  98 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  89 101 103
177  99 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  89 103  97
178 100 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  89 101  97
179 101 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  89  97 103
180 102 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  47  59 67 83 73 61  71  43  89  97 101
181  15 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 101  47 67 83 73 61  71  43  59 103  97
182  16 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 103  47 67 83 73 61  71  43  59 101  97
183  13 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  97  47 67 83 73 61  71  43  59 103 101
184  14 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  97  47 67 83 73 61  71  43  59 101 103
185  18 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 103  47 67 83 73 61  71  43  59  97 101
186  17 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 101  47 67 83 73 61  71  43  59  97 103
187  25 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 101  47 67 83 73 61  71  43  59 103  89
188  26 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 103  47 67 83 73 61  71  43  59 101  89
189  27 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  97  47 67 83 73 61  71  43  59 103  89
190  28 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  97  47 67 83 73 61  71  43  59 101  89
191  29 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 103  47 67 83 73 61  71  43  59  97  89
192  30 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 101  47 67 83 73 61  71  43  59  97  89
193  19 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  89  47 67 83 73 61  71  43  59 103 101
194  20 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  89  47 67 83 73 61  71  43  59 101 103
195  21 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  89  47 67 83 73 61  71  43  59 103  97
196  22 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  89  47 67 83 73 61  71  43  59 101  97
197  23 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  89  47 67 83 73 61  71  43  59  97 103
198  24 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  89  47 67 83 73 61  71  43  59  97 101
199  32 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 103  47 67 83 73 61  71  43  59  89 101
200  31 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 101  47 67 83 73 61  71  43  59  89 103
201  35 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 103  47 67 83 73 61  71  43  59  89  97
202  36 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31 101  47 67 83 73 61  71  43  59  89  97
203  33 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  97  47 67 83 73 61  71  43  59  89 103
204  34 * 29 3 7  5  53 13  79 23 11 107  41  19  37 17 31  97  47 67 83 73 61  71  43  59  89 101
205   1 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59 103 101
206   2 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59 101 103
207   3 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59 103  97
208   4 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59 101  97
209   5 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59  97 103
210   6 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59  97 101
211  10 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59  89 103
212  11 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59  89 101
213  12 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59  89  97
214   7 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59 103  89
215   8 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59 101  89
216   9 * 29 3 7  5 127 13  79 23 11 107  41  19  53 17 31  37  47 67 83 73 61  71  43  59  97  89
---------------------------------------------------------------------------
k=28, p_k=107, q_k=139, Omega(k)=149, n_cov=0
---------------------------------------------------------------------------
k=29, p_k=109, q_k=149, Omega(k)=155, n_cov=2074
   1 1839 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 103  31  67  89  37  13  53  61 107 109
   2 1838 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 103  31  67  89  37  13  53  61 109 107
   3 1842 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 107  31  67  89  37  13  53  61 103 109
   4 1843 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 109  31  67  89  37  13  53  61 103 107
   5 1840 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 107  31  67  89  37  13  53  61 109 103
   6 1841 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 109  31  67  89  37  13  53  61 107 103
   7 1833 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  97  31  67  89  37  13  53  61 107 109
   8 1832 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  97  31  67  89  37  13  53  61 109 107
   9 1836 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  97  31  67  89  37  13  53  61 103 109
  10 1837 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  97  31  67  89  37  13  53  61 103 107
  11 1834 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  97  31  67  89  37  13  53  61 109 103
  12 1835 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  97  31  67  89  37  13  53  61 107 103
  13 1852 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 107  31  67  89  37  13  53  61  97 109
  14 1853 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 109  31  67  89  37  13  53  61  97 107
  15 1850 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 103  31  67  89  37  13  53  61  97 109
  16 1851 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 103  31  67  89  37  13  53  61  97 107
  17 1855 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 109  31  67  89  37  13  53  61  97 103
  18 1854 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 107  31  67  89  37  13  53  61  97 103
  19 1846 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 107  31  67  89  37  13  53  61 109  97
  20 1847 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 109  31  67  89  37  13  53  61 107  97
  21 1844 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 103  31  67  89  37  13  53  61 109  97
  22 1845 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 103  31  67  89  37  13  53  61 107  97
  23 1849 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 109  31  67  89  37  13  53  61 103  97
  24 1848 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 107  31  67  89  37  13  53  61 103  97
  25 1929 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 103  31  67  89  37  13  53  61 107 109
  26 1928 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 103  31  67  89  37  13  53  61 109 107
  27 1932 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 107  31  67  89  37  13  53  61 103 109
  28 1933 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 109  31  67  89  37  13  53  61 103 107
  29 1930 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 107  31  67  89  37  13  53  61 109 103
  30 1931 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 109  31  67  89  37  13  53  61 107 103
  31 1935 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  97  31  67  89  37  13  53  61 107 109
  32 1934 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  97  31  67  89  37  13  53  61 109 107
  33 1938 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  97  31  67  89  37  13  53  61 103 109
  34 1939 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  97  31  67  89  37  13  53  61 103 107
  35 1936 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  97  31  67  89  37  13  53  61 109 103
  36 1937 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  97  31  67  89  37  13  53  61 107 103
  37 1946 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 107  31  67  89  37  13  53  61  97 109
  38 1947 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 109  31  67  89  37  13  53  61  97 107
  39 1948 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 103  31  67  89  37  13  53  61  97 109
  40 1949 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 103  31  67  89  37  13  53  61  97 107
  41 1950 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 109  31  67  89  37  13  53  61  97 103
  42 1951 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 107  31  67  89  37  13  53  61  97 103
  43 1940 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 107  31  67  89  37  13  53  61 109  97
  44 1941 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 109  31  67  89  37  13  53  61 107  97
  45 1942 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 103  31  67  89  37  13  53  61 109  97
  46 1943 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 103  31  67  89  37  13  53  61 107  97
  47 1944 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 109  31  67  89  37  13  53  61 103  97
  48 1945 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101 107  31  67  89  37  13  53  61 103  97
  49 1906 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 107  31  67  89  37  13  53  61 109  71
  50 1907 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 109  31  67  89  37  13  53  61 107  71
  51 1904 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 103  31  67  89  37  13  53  61 109  71
  52 1905 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 103  31  67  89  37  13  53  61 107  71
  53 1909 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 109  31  67  89  37  13  53  61 103  71
  54 1908 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 107  31  67  89  37  13  53  61 103  71
  55 1916 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 107  31  67  89  37  13  53  61 109  71
  56 1917 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 109  31  67  89  37  13  53  61 107  71
  57 1918 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 103  31  67  89  37  13  53  61 109  71
  58 1919 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 103  31  67  89  37  13  53  61 107  71
  59 1920 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 109  31  67  89  37  13  53  61 103  71
  60 1921 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 107  31  67  89  37  13  53  61 103  71
  61 1910 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  97  31  67  89  37  13  53  61 109  71
  62 1911 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  97  31  67  89  37  13  53  61 107  71
  63 1912 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  97  31  67  89  37  13  53  61 109  71
  64 1913 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  97  31  67  89  37  13  53  61 107  71
  65 1914 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  97  31  67  89  37  13  53  61 103  71
  66 1915 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  97  31  67  89  37  13  53  61 103  71
  67 1923 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 109  31  67  89  37  13  53  61  97  71
  68 1922 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 107  31  67  89  37  13  53  61  97  71
  69 1926 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 109  31  67  89  37  13  53  61  97  71
  70 1927 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 107  31  67  89  37  13  53  61  97  71
  71 1924 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 103  31  67  89  37  13  53  61  97  71
  72 1925 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 103  31  67  89  37  13  53  61  97  71
  73 1881 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  71  31  67  89  37  13  53  61 107 109
  74 1880 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  71  31  67  89  37  13  53  61 109 107
  75 1884 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  71  31  67  89  37  13  53  61 103 109
  76 1885 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  71  31  67  89  37  13  53  61 103 107
  77 1882 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  71  31  67  89  37  13  53  61 109 103
  78 1883 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  71  31  67  89  37  13  53  61 107 103
  79 1887 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  71  31  67  89  37  13  53  61 107 109
  80 1886 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  71  31  67  89  37  13  53  61 109 107
  81 1890 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  71  31  67  89  37  13  53  61 103 109
  82 1891 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  71  31  67  89  37  13  53  61 103 107
  83 1888 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  71  31  67  89  37  13  53  61 109 103
  84 1889 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  71  31  67  89  37  13  53  61 107 103
  85 1898 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  71  31  67  89  37  13  53  61  97 109
  86 1899 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  71  31  67  89  37  13  53  61  97 107
  87 1900 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  71  31  67  89  37  13  53  61  97 109
  88 1901 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  71  31  67  89  37  13  53  61  97 107
  89 1902 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  71  31  67  89  37  13  53  61  97 103
  90 1903 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  71  31  67  89  37  13  53  61  97 103
  91 1892 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  71  31  67  89  37  13  53  61 109  97
  92 1893 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  71  31  67  89  37  13  53  61 107  97
  93 1894 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  71  31  67  89  37  13  53  61 109  97
  94 1895 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  71  31  67  89  37  13  53  61 107  97
  95 1896 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  71  31  67  89  37  13  53  61 103  97
  96 1897 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  71  31  67  89  37  13  53  61 103  97
  97 1858 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 107  31  67  89  37  13  53  61  71 109
  98 1859 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 109  31  67  89  37  13  53  61  71 107
  99 1856 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 103  31  67  89  37  13  53  61  71 109
 100 1857 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 103  31  67  89  37  13  53  61  71 107
 101 1861 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 109  31  67  89  37  13  53  61  71 103
 102 1860 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 107  31  67  89  37  13  53  61  71 103
 103 1868 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 107  31  67  89  37  13  53  61  71 109
 104 1869 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 109  31  67  89  37  13  53  61  71 107
 105 1870 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 103  31  67  89  37  13  53  61  71 109
 106 1871 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 103  31  67  89  37  13  53  61  71 107
 107 1872 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 109  31  67  89  37  13  53  61  71 103
 108 1873 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101 107  31  67  89  37  13  53  61  71 103
 109 1862 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  97  31  67  89  37  13  53  61  71 109
 110 1863 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  97  31  67  89  37  13  53  61  71 107
 111 1864 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  97  31  67  89  37  13  53  61  71 109
 112 1865 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  97  31  67  89  37  13  53  61  71 107
 113 1866 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  97  31  67  89  37  13  53  61  71 103
 114 1867 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  97  31  67  89  37  13  53  61  71 103
 115 1875 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 109  31  67  89  37  13  53  61  71  97
 116 1874 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 107  31  67  89  37  13  53  61  71  97
 117 1878 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 109  31  67  89  37  13  53  61  71  97
 118 1879 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101 107  31  67  89  37  13  53  61  71  97
 119 1876 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101 103  31  67  89  37  13  53  61  71  97
 120 1877 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101 103  31  67  89  37  13  53  61  71  97
 121 1960 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 103 109 107
 122 1961 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 103 107 109
 123 1958 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 109 103 107
 124 1959 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 107 103 109
 125 1953 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 107 109  97
 126 1952 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 109 107  97
 127 1956 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 103 109  97
 128 1957 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 103 107  97
 129 1954 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 109 103  97
 130 1955 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 107 103  97
 131 1966 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  97 109 107
 132 1967 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  97 107 109
 133 1969 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53  97 103 107
 134 1968 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53  97 103 109
 135 1962 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 109  97 107
 136 1963 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 107  97 109
 137 1965 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 103  97 107
 138 1964 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 103  97 109
 139 2032 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 103 109 107
 140 2033 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 103 107 109
 141 2030 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 109 103 107
 142 2031 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 107 103 109
 143 2035 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 107 109  97
 144 2034 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 109 107  97
 145 2038 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 103 109  97
 146 2039 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 103 107  97
 147 2036 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 109 103  97
 148 2037 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 107 103  97
 149 2044 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53  97 109 107
 150 2045 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53  97 107 109
 151 2046 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53  97 103 109
 152 2047 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53  97 103 107
 153 2040 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 109  97 107
 154 2041 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 107  97 109
 155 2042 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 103  97 109
 156 2043 *   3  5  47 23   7  29  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  89  37  13  53 103  97 107
 157 2007 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 107 109  71
 158 2006 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 109 107  71
 159 2010 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 103 109  71
 160 2011 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 103 107  71
 161 2008 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 109 103  71
 162 2009 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 107 103  71
 163 2013 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 107 109  71
 164 2012 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 109 107  71
 165 2016 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 103 109  71
 166 2017 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 103 107  71
 167 2014 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 109 103  71
 168 2015 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 107 103  71
 169 2024 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53  97 109  71
 170 2025 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53  97 107  71
 171 2026 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  97 109  71
 172 2027 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  97 107  71
 173 2028 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53  97 103  71
 174 2029 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53  97 103  71
 175 2018 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 109  97  71
 176 2019 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 107  97  71
 177 2020 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 109  97  71
 178 2021 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 107  97  71
 179 2022 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 103  97  71
 180 2023 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 103  97  71
 181 1988 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  71 109 107
 182 1989 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  71 107 109
 183 1991 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53  71 103 107
 184 1990 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53  71 103 109
 185 1998 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53  71 109 107
 186 1999 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53  71 107 109
 187 2000 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53  71 103 109
 188 2001 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53  71 103 107
 189 1992 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53  71 109  97
 190 1993 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53  71 107  97
 191 1994 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  71 109  97
 192 1995 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  71 107  97
 193 1996 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53  71 103  97
 194 1997 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53  71 103  97
 195 2003 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53  71  97 107
 196 2002 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53  71  97 109
 197 2004 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  71  97 109
 198 2005 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  71  97 107
 199 1970 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 109  71 107
 200 1971 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 107  71 109
 201 1973 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 103  71 107
 202 1972 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 103  71 109
 203 1980 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 109  71 107
 204 1981 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 107  71 109
 205 1982 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 103  71 109
 206 1983 *   3  5  47 23   7  29  11  43 79  41  83 19 127  97  73  17  59 101  61  31  67  89  37  13  53 103  71 107
 207 1974 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 109  71  97
 208 1975 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 107  71  97
 209 1976 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 109  71  97
 210 1977 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53 107  71  97
 211 1978 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53 103  71  97
 212 1979 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53 103  71  97
 213 1985 *   3  5  47 23   7  29  11  43 79  41  83 19 127 109  73  17  59 101  61  31  67  89  37  13  53  97  71 107
 214 1984 *   3  5  47 23   7  29  11  43 79  41  83 19 127 107  73  17  59 101  61  31  67  89  37  13  53  97  71 109
 215 1986 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  97  71 109
 216 1987 *   3  5  47 23   7  29  11  43 79  41  83 19 127 103  73  17  59 101  61  31  67  89  37  13  53  97  71 107
 217 1811 *   3  5  47 23   7  29  11  43 79  53  71 19 127  97  73  17  83 101 103  31  67  89  37  13 107  41  61 109
 218 1810 *   3  5  47 23   7  29  11  43 79  53  71 19 127  97  73  17  83 101 103  31  67  89  37  13 109  41  61 107
 219 1808 *   3  5  47 23   7  29  11  43 79  53  71 19 127 107  73  17  83 101 103  31  67  89  37  13  97  41  61 109
 220 1809 *   3  5  47 23   7  29  11  43 79  53  71 19 127 109  73  17  83 101 103  31  67  89  37  13  97  41  61 107
 221 1812 *   3  5  47 23   7  29  11  43 79  53  71 19 127 107  73  17  83 101 103  31  67  89  37  13 109  41  61  97
 222 1813 *   3  5  47 23   7  29  11  43 79  53  71 19 127 109  73  17  83 101 103  31  67  89  37  13 107  41  61  97
 223 1821 *   3  5  47 23   7  29  11  43 79  53  71 19 127  59  73  17  83 101 103  31  67  89  37  13 107  41  61 109
 224 1820 *   3  5  47 23   7  29  11  43 79  53  71 19 127  59  73  17  83 101 103  31  67  89  37  13 109  41  61 107
 225 1822 *   3  5  47 23   7  29  11  43 79  53  71 19 127  59  73  17  83 101 103  31  67  89  37  13  97  41  61 109
 226 1823 *   3  5  47 23   7  29  11  43 79  53  71 19 127  59  73  17  83 101 103  31  67  89  37  13  97  41  61 107
 227 1824 *   3  5  47 23   7  29  11  43 79  53  71 19 127  59  73  17  83 101 103  31  67  89  37  13 109  41  61  97
 228 1825 *   3  5  47 23   7  29  11  43 79  53  71 19 127  59  73  17  83 101 103  31  67  89  37  13 107  41  61  97
 229 1814 *   3  5  47 23   7  29  11  43 79  53  71 19 127 107  73  17  83 101 103  31  67  89  37  13 109  41  61  59
 230 1815 *   3  5  47 23   7  29  11  43 79  53  71 19 127 109  73  17  83 101 103  31  67  89  37  13 107  41  61  59
 231 1818 *   3  5  47 23   7  29  11  43 79  53  71 19 127  97  73  17  83 101 103  31  67  89  37  13 109  41  61  59
 232 1819 *   3  5  47 23   7  29  11  43 79  53  71 19 127  97  73  17  83 101 103  31  67  89  37  13 107  41  61  59
 233 1816 *   3  5  47 23   7  29  11  43 79  53  71 19 127 109  73  17  83 101 103  31  67  89  37  13  97  41  61  59
 234 1817 *   3  5  47 23   7  29  11  43 79  53  71 19 127 107  73  17  83 101 103  31  67  89  37  13  97  41  61  59
 235 1826 *   3  5  47 23   7  29  11  43 79  53  71 19 127 107  73  17  83 101 103  31  67  89  37  13  59  41  61 109
 236 1827 *   3  5  47 23   7  29  11  43 79  53  71 19 127 109  73  17  83 101 103  31  67  89  37  13  59  41  61 107
 237 1828 *   3  5  47 23   7  29  11  43 79  53  71 19 127  97  73  17  83 101 103  31  67  89  37  13  59  41  61 109
 238 1829 *   3  5  47 23   7  29  11  43 79  53  71 19 127  97  73  17  83 101 103  31  67  89  37  13  59  41  61 107
 239 1830 *   3  5  47 23   7  29  11  43 79  53  71 19 127 109  73  17  83 101 103  31  67  89  37  13  59  41  61  97
 240 1831 *   3  5  47 23   7  29  11  43 79  53  71 19 127 107  73  17  83 101 103  31  67  89  37  13  59  41  61  97
 241 2061 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47 101  73 103
 242 2060 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47 103  73 101
 243 2062 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47  97  73 103
 244 2063 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47  97  73 101
 245 2064 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47 103  73  97
 246 2065 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47 101  73  97
 247 2066 *   3  5  41 23   7  29  11 139 67  53  71 19  37 101  79  17  83 107 109  31  61  89  13  43  47 103  73  59
 248 2067 *   3  5  41 23   7  29  11 139 67  53  71 19  37 103  79  17  83 107 109  31  61  89  13  43  47 101  73  59
 249 2070 *   3  5  41 23   7  29  11 139 67  53  71 19  37  97  79  17  83 107 109  31  61  89  13  43  47 103  73  59
 250 2071 *   3  5  41 23   7  29  11 139 67  53  71 19  37  97  79  17  83 107 109  31  61  89  13  43  47 101  73  59
 251 2068 *   3  5  41 23   7  29  11 139 67  53  71 19  37 103  79  17  83 107 109  31  61  89  13  43  47  97  73  59
 252 2069 *   3  5  41 23   7  29  11 139 67  53  71 19  37 101  79  17  83 107 109  31  61  89  13  43  47  97  73  59
 253 2072 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47  59  73 103
 254 2073 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47  59  73 101
 255 2074 *   3  5  41 23   7  29  11 139 67  53  71 19  37 131  79  17  83 107 109  31  61  89  13  43  47  59  73  97
 256 2048 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 103  47  43  73 109
 257 2049 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 109  47  43  73 103
 258 2050 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 101  47  43  73 109
 259 2051 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 101  47  43  73 103
 260 2052 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 109  47  43  73 101
 261 2053 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 103  47  43  73 101
 262 2054 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13  97  47  43  73 109
 263 2055 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13  97  47  43  73 103
 264 2056 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13  97  47  43  73 101
 265 2057 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 109  47  43  73  97
 266 2058 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 103  47  43  73  97
 267 2059 *   3  5  41 23   7  29  11 139 79  53  71 19  37 131  59  17  83 107  61  31  67  89  13 101  47  43  73  97
 268 1783 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 103  31  29  89  37  13  53  61 107 109
 269 1782 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 103  31  29  89  37  13  53  61 109 107
 270 1786 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 107  31  29  89  37  13  53  61 103 109
 271 1787 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 109  31  29  89  37  13  53  61 103 107
 272 1784 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 107  31  29  89  37  13  53  61 109 103
 273 1785 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 109  31  29  89  37  13  53  61 107 103
 274 1788 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 107  31  29  89  37  13  53  61 109  67
 275 1789 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 109  31  29  89  37  13  53  61 107  67
 276 1790 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 103  31  29  89  37  13  53  61 109  67
 277 1791 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 103  31  29  89  37  13  53  61 107  67
 278 1792 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 109  31  29  89  37  13  53  61 103  67
 279 1793 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 107  31  29  89  37  13  53  61 103  67
 280 1801 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  67  31  29  89  37  13  53  61 107 109
 281 1800 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  67  31  29  89  37  13  53  61 109 107
 282 1804 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  67  31  29  89  37  13  53  61 103 109
 283 1805 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  67  31  29  89  37  13  53  61 103 107
 284 1802 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  67  31  29  89  37  13  53  61 109 103
 285 1803 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  67  31  29  89  37  13  53  61 107 103
 286 1794 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 107  31  29  89  37  13  53  61  67 109
 287 1795 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 109  31  29  89  37  13  53  61  67 107
 288 1796 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 103  31  29  89  37  13  53  61  67 109
 289 1797 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 103  31  29  89  37  13  53  61  67 107
 290 1798 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 109  31  29  89  37  13  53  61  67 103
 291 1799 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101 107  31  29  89  37  13  53  61  67 103
 292 1806 *   3  5  41 23   7  97  11 139 67  53  83 19  37  71  73  17  59 107 103  31  29  89  13  43 101 109  79  47
 293 1807 *   3  5  41 23   7  97  11 139 67  53  83 19  37  71  73  17  59 107 103  31  29  89  13  43 101  61  79  47
 294 1648 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53 109  89  73
 295 1649 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53 107  89  73
 296 1647 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53 107 109  73
 297 1646 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53 109 107  73
 298 1644 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  89 109  73
 299 1645 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  89 107  73
 300 1643 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 107  89 109
 301 1642 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 109  89 107
 302 1641 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 107 109  89
 303 1640 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 109 107  89
 304 1639 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  89 107 109
 305 1638 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  89 109 107
 306 1636 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  73  89 109
 307 1637 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  73  89 107
 308 1634 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  73 109  89
 309 1635 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  73 107  89
 310 1633 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  73 107 109
 311 1632 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  73 109 107
 312 1708 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53 109  67  89
 313 1709 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53 107  67  89
 314 1707 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53 107  67 109
 315 1706 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53 109  67 107
 316 1704 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  89  67 109
 317 1705 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  89  67 107
 318 1722 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53 109  67  73
 319 1723 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53 107  67  73
 320 1726 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53 109  67  73
 321 1727 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53 107  67  73
 322 1724 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  89  67  73
 323 1725 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  89  67  73
 324 1717 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 107  67 109
 325 1716 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 109  67 107
 326 1720 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 109  67  89
 327 1721 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 107  67  89
 328 1718 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  89  67 109
 329 1719 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  89  67 107
 330 1710 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  73  67 109
 331 1711 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  73  67 107
 332 1714 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  73  67  89
 333 1715 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  73  67  89
 334 1712 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  73  67 109
 335 1713 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  73  67 107
 336 1690 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53 109  89  67
 337 1691 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53 107  89  67
 338 1689 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53 107 109  67
 339 1688 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53 109 107  67
 340 1686 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  89 109  67
 341 1687 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  89 107  67
 342 1699 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 107 109  67
 343 1698 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 109 107  67
 344 1702 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 109  89  67
 345 1703 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53 107  89  67
 346 1700 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  89 109  67
 347 1701 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  89 107  67
 348 1692 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  73 109  67
 349 1693 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  73 107  67
 350 1696 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  73  89  67
 351 1697 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  73  89  67
 352 1694 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  73 109  67
 353 1695 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  73 107  67
 354 1673 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53 107  89 109
 355 1672 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53 109  89 107
 356 1671 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53 107 109  89
 357 1670 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53 109 107  89
 358 1669 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  89 107 109
 359 1668 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  89 109 107
 360 1681 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53 107 109  73
 361 1680 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53 109 107  73
 362 1684 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53 109  89  73
 363 1685 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53 107  89  73
 364 1682 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  89 109  73
 365 1683 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  89 107  73
 366 1675 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  73 107 109
 367 1674 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  73 109 107
 368 1678 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  73  89 109
 369 1679 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  73  89 107
 370 1676 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  73 109  89
 371 1677 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  67  61  29  37  13  53  73 107  89
 372 1654 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  67  89 109
 373 1655 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  67  89 107
 374 1652 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  67 109  89
 375 1653 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  67 107  89
 376 1651 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  67 107 109
 377 1650 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  67 109 107
 378 1662 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  67 109  73
 379 1663 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  67 107  73
 380 1666 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 109  61  29  37  13  53  67  89  73
 381 1667 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31 107  61  29  37  13  53  67  89  73
 382 1664 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  67 109  73
 383 1665 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  89  61  29  37  13  53  67 107  73
 384 1657 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  67 107 109
 385 1656 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  67 109 107
 386 1660 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  67  89 109
 387 1661 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  67  89 107
 388 1658 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  67 109  89
 389 1659 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71 103  17  59 101  31  73  61  29  37  13  53  67 107  89
 390 1612 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 107 101  31  59  61  29  37  13 109  41  73  67
 391 1613 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 109 101  31  59  61  29  37  13 107  41  73  67
 392 1611 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  67 101  31  59  61  29  37  13 107  41  73 109
 393 1610 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  67 101  31  59  61  29  37  13 109  41  73 107
 394 1608 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 107 101  31  59  61  29  37  13  67  41  73 109
 395 1609 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 109 101  31  59  61  29  37  13  67  41  73 107
 396 1626 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 107 101  31  59  61  29  37  13  53  41  73 109
 397 1627 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 109 101  31  59  61  29  37  13  53  41  73 107
 398 1630 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 109 101  31  59  61  29  37  13  53  41  73  67
 399 1631 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 107 101  31  59  61  29  37  13  53  41  73  67
 400 1628 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  67 101  31  59  61  29  37  13  53  41  73 109
 401 1629 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  67 101  31  59  61  29  37  13  53  41  73 107
 402 1621 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  53 101  31  59  61  29  37  13 107  41  73 109
 403 1620 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  53 101  31  59  61  29  37  13 109  41  73 107
 404 1624 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  53 101  31  59  61  29  37  13 109  41  73  67
 405 1625 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  53 101  31  59  61  29  37  13 107  41  73  67
 406 1622 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  53 101  31  59  61  29  37  13  67  41  73 109
 407 1623 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  53 101  31  59  61  29  37  13  67  41  73 107
 408 1614 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 107 101  31  59  61  29  37  13 109  41  73  53
 409 1615 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 109 101  31  59  61  29  37  13 107  41  73  53
 410 1618 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  67 101  31  59  61  29  37  13 109  41  73  53
 411 1619 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17  67 101  31  59  61  29  37  13 107  41  73  53
 412 1616 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 109 101  31  59  61  29  37  13  67  41  73  53
 413 1617 *   3  5  47 23   7  97  11  43 79  83  71 19 127  89 103  17 107 101  31  59  61  29  37  13  67  41  73  53
 414 1769 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17 107 101  31  59  61  29 109  13  37  41  73  79
 415 1768 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17 109 101  31  59  61  29 107  13  37  41  73  79
 416 1766 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  79 101  31  59  61  29 107  13  37  41  73 109
 417 1767 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  79 101  31  59  61  29 109  13  37  41  73 107
 418 1764 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17 107 101  31  59  61  29  79  13  37  41  73 109
 419 1765 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17 109 101  31  59  61  29  79  13  37  41  73 107
 420 1776 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  53 101  31  59  61  29 107  13  37  41  73 109
 421 1777 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  53 101  31  59  61  29 109  13  37  41  73 107
 422 1780 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  53 101  31  59  61  29 109  13  37  41  73  79
 423 1781 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  53 101  31  59  61  29 107  13  37  41  73  79
 424 1778 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  53 101  31  59  61  29  79  13  37  41  73 109
 425 1779 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  53 101  31  59  61  29  79  13  37  41  73 107
 426 1771 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17 107 101  31  59  61  29 109  13  37  41  73  53
 427 1770 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17 109 101  31  59  61  29 107  13  37  41  73  53
 428 1774 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  79 101  31  59  61  29 109  13  37  41  73  53
 429 1775 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17  79 101  31  59  61  29 107  13  37  41  73  53
 430 1772 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17 109 101  31  59  61  29  79  13  37  41  73  53
 431 1773 *   3  5  47 23   7  97  11  43 67  83  71 19 127  89 103  17 107 101  31  59  61  29  79  13  37  41  73  53
 432 1743 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17 101 107  31  59  61  29 109  13  43  47  53  79
 433 1742 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17 107 101  31  59  61  29 109  13  43  47  53  79
 434 1741 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17 109 101  31  59  61  29 107  13  43  47  53  79
 435 1740 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17 109 107  31  59  61  29 101  13  43  47  53  79
 436 1748 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17  89 107  31  59  61  29 109  13  43  47  53  79
 437 1750 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17  89 101  31  59  61  29 109  13  43  47  53  79
 438 1751 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17  89 101  31  59  61  29 107  13  43  47  53  79
 439 1749 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17  89 107  31  59  61  29 101  13  43  47  53  79
 440 1744 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17 109 107  31  59  61  29  89  13  43  47  53  79
 441 1747 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17 101 107  31  59  61  29  89  13  43  47  53  79
 442 1745 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17 109 101  31  59  61  29  89  13  43  47  53  79
 443 1746 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17 107 101  31  59  61  29  89  13  43  47  53  79
 444 1758 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17  83 107  31  59  61  29 109  13  43  47  53  79
 445 1760 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17  83 101  31  59  61  29 109  13  43  47  53  79
 446 1761 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17  83 101  31  59  61  29 107  13  43  47  53  79
 447 1759 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17  83 107  31  59  61  29 101  13  43  47  53  79
 448 1762 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17  83 107  31  59  61  29  89  13  43  47  53  79
 449 1763 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17  83 101  31  59  61  29  89  13  43  47  53  79
 450 1752 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17 109 107  31  59  61  29  83  13  43  47  53  79
 451 1755 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17 101 107  31  59  61  29  83  13  43  47  53  79
 452 1753 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17 109 101  31  59  61  29  83  13  43  47  53  79
 453 1754 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17 107 101  31  59  61  29  83  13  43  47  53  79
 454 1756 *   3  5 131 23   7  97  11 139 67  41  71 19  73  37 103  17  89 107  31  59  61  29  83  13  43  47  53  79
 455 1757 *   3  5 137 23   7  97  11 139 67  41  71 19  73  37 103  17  89 101  31  59  61  29  83  13  43  47  53  79
 456 1730 *   3  5 131 23   7  97  11 101 67  41  71 19  73  37 103  17  83 107  31  59  61  29  53  13  43  47 109  79
 457 1728 *   3  5 137 23   7  97  11 107 67  41  71 19  73  37 103  17  83 101  31  59  61  29  53  13  43  47 109  79
 458 1729 *   3  5 137 23   7  97  11 109 67  41  71 19  73  37 103  17  83 101  31  59  61  29  53  13  43  47 107  79
 459 1731 *   3  5 131 23   7  97  11 109 67  41  71 19  73  37 103  17  83 107  31  59  61  29  53  13  43  47 101  79
 460 1736 *   3  5 131 23   7  97  11  89 67  41  71 19  73  37 103  17  83 107  31  59  61  29  53  13  43  47 109  79
 461 1737 *   3  5 137 23   7  97  11  89 67  41  71 19  73  37 103  17  83 101  31  59  61  29  53  13  43  47 109  79
 462 1738 *   3  5 137 23   7  97  11  89 67  41  71 19  73  37 103  17  83 101  31  59  61  29  53  13  43  47 107  79
 463 1739 *   3  5 131 23   7  97  11  89 67  41  71 19  73  37 103  17  83 107  31  59  61  29  53  13  43  47 101  79
 464 1732 *   3  5 131 23   7  97  11 109 67  41  71 19  73  37 103  17  83 107  31  59  61  29  53  13  43  47  89  79
 465 1735 *   3  5 131 23   7  97  11 101 67  41  71 19  73  37 103  17  83 107  31  59  61  29  53  13  43  47  89  79
 466 1733 *   3  5 137 23   7  97  11 109 67  41  71 19  73  37 103  17  83 101  31  59  61  29  53  13  43  47  89  79
 467 1734 *   3  5 137 23   7  97  11 107 67  41  71 19  73  37 103  17  83 101  31  59  61  29  53  13  43  47  89  79
 468 1265 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53 107 109
 469 1264 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53 109 107
 470 1263 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  89 109
 471 1262 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  89 107
 472 1261 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53 109  89
 473 1260 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53 107  89
 474 1279 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53 107 109
 475 1278 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53 109 107
 476 1282 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53  89 109
 477 1283 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53  89 107
 478 1280 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53 109  89
 479 1281 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53 107  89
 480 1273 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  79 109
 481 1272 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  79 107
 482 1276 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53  79 109
 483 1277 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53  79 107
 484 1274 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  79  89
 485 1275 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  79  89
 486 1267 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53 109  79
 487 1266 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53 107  79
 488 1270 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53 109  79
 489 1271 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53 107  79
 490 1268 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  89  79
 491 1269 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  89  79
 492 1357 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53 107 109
 493 1356 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53 109 107
 494 1360 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53  89 109
 495 1361 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53  89 107
 496 1358 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53 109  89
 497 1359 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53 107  89
 498 1365 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53  79 109
 499 1366 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53  79 107
 500 1367 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53  79  89
 501 1362 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53 109  79
 502 1363 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53 107  79
 503 1364 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  53  89  79
 504 1297 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  73 109
 505 1296 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  73 107
 506 1300 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13 103  53  73 109
 507 1301 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 103  53  73 107
 508 1298 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13 109  53  73 103
 509 1299 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 107  53  73 103
 510 1315 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 107  53  73 109
 511 1314 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 109  53  73 107
 512 1318 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 103  53  73 109
 513 1319 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 103  53  73 107
 514 1316 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 109  53  73 103
 515 1317 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 107  53  73 103
 516 1308 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13  89  53  73 109
 517 1309 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  89  53  73 107
 518 1310 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53  73 109
 519 1311 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53  73 107
 520 1312 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  89  53  73 103
 521 1313 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13  89  53  73 103
 522 1302 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13 109  53  73  89
 523 1303 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 107  53  73  89
 524 1304 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  73  89
 525 1305 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  73  89
 526 1306 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 103  53  73  89
 527 1307 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13 103  53  73  89
 528 1345 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 107  53  73 109
 529 1344 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 109  53  73 107
 530 1348 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 103  53  73 109
 531 1349 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 103  53  73 107
 532 1346 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 109  53  73 103
 533 1347 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 107  53  73 103
 534 1353 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13  89  53  73 109
 535 1354 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13  89  53  73 107
 536 1355 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13  89  53  73 103
 537 1350 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 109  53  73  89
 538 1351 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 107  53  73  89
 539 1352 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  79  31  61  29  37  13 103  53  73  89
 540 1332 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13  79  53  73 109
 541 1333 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  79  53  73 107
 542 1334 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53  73 109
 543 1335 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53  73 107
 544 1336 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  79  53  73 103
 545 1337 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13  79  53  73 103
 546 1341 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13  79  53  73 109
 547 1342 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13  79  53  73 107
 548 1343 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13  79  53  73 103
 549 1338 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  79  53  73  89
 550 1339 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13  79  53  73  89
 551 1340 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53  73  89
 552 1320 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13 109  53  73  79
 553 1321 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 107  53  73  79
 554 1322 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  73  79
 555 1323 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  73  79
 556 1324 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 103  53  73  79
 557 1325 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13 103  53  73  79
 558 1329 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 109  53  73  79
 559 1330 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 107  53  73  79
 560 1331 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101  89  31  61  29  37  13 103  53  73  79
 561 1326 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  89  53  73  79
 562 1327 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 107  31  61  29  37  13  89  53  73  79
 563 1328 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53  73  79
 564 1285 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53 109  73
 565 1284 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53 107  73
 566 1288 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53 109  73
 567 1289 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53 107  73
 568 1286 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  89  73
 569 1287 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  89  73
 570 1293 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53 109  73
 571 1294 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53 107  73
 572 1295 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  79  53  89  73
 573 1290 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  53  79  73
 574 1291 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  53  79  73
 575 1292 *   3  5  47 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  53  79  73
 576 1369 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107 109  79  47
 577 1368 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109 107  79  47
 578 1372 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89 109  79  47
 579 1373 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89 107  79  47
 580 1370 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  89  79  47
 581 1371 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  89  79  47
 582 1389 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73 109  79  47
 583 1390 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73 107  79  47
 584 1391 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  73  89  79  47
 585 1386 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 109  73  79  47
 586 1387 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13 107  73  79  47
 587 1388 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 103  31  61  29  37  13  89  73  79  47
 588 1374 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 103 107  73  47
 589 1375 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 107 103  73  47
 590 1378 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  89 107  73  47
 591 1379 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  89 103  73  47
 592 1376 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 107  89  73  47
 593 1377 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 103  89  73  47
 594 1383 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  79 107  73  47
 595 1384 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  79 103  73  47
 596 1385 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  79  89  73  47
 597 1380 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 107  79  73  47
 598 1381 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13 103  79  73  47
 599 1382 *   3  5  53 23   7  97  11  43 41 113  83 19 127  71  67  17  59 101 109  31  61  29  37  13  89  79  73  47
 600 1063 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 107 109 103
 601 1062 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 109 107 103
 602 1066 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 103 109 107
 603 1067 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 103 107 109
 604 1064 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 109 103 107
 605 1065 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 107 103 109
 606 1057 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 107 109  89
 607 1056 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 109 107  89
 608 1060 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 103 109  89
 609 1061 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 103 107  89
 610 1058 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 109 103  89
 611 1059 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 107 103  89
 612 1052 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  89 109 103
 613 1053 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  89 107 103
 614 1050 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  89 109 107
 615 1051 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  89 107 109
 616 1055 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  89 103 107
 617 1054 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  89 103 109
 618 1046 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 109  89 103
 619 1047 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 107  89 103
 620 1044 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 109  89 107
 621 1045 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 107  89 109
 622 1049 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 103  89 107
 623 1048 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 103  89 109
 624 1147 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 109 103
 625 1146 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 107 103
 626 1150 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 109 107
 627 1151 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 107 109
 628 1148 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 103 107
 629 1149 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 103 109
 630 1141 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 109  97
 631 1140 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 107  97
 632 1144 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 109  97
 633 1145 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 107  97
 634 1142 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 103  97
 635 1143 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 103  97
 636 1160 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 109 107
 637 1161 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 107 109
 638 1158 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 109 103
 639 1159 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 107 103
 640 1163 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 103 109
 641 1162 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 103 107
 642 1154 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  97 107
 643 1155 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  97 109
 644 1152 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  97 103
 645 1153 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  97 103
 646 1157 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  97 109
 647 1156 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  97 107
 648 1237 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 109 103
 649 1236 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 107 103
 650 1240 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 109 107
 651 1241 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 107 109
 652 1238 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 103 107
 653 1239 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 103 109
 654 1243 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 109  97
 655 1242 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 107  97
 656 1246 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 109  97
 657 1247 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 107  97
 658 1244 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 103  97
 659 1245 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 103  97
 660 1254 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 109 107
 661 1255 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 107 109
 662 1256 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 109 103
 663 1257 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 107 103
 664 1258 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 103 109
 665 1259 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 103 107
 666 1248 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  97 107
 667 1249 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  97 109
 668 1250 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  97 103
 669 1251 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  97 103
 670 1252 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  97 109
 671 1253 *   3  5  47 23   7  89  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  97 107
 672 1213 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 109  89
 673 1212 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 107  89
 674 1216 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 109  89
 675 1217 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 107  89
 676 1214 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 103  89
 677 1215 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 103  89
 678 1219 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 109  89
 679 1218 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 107  89
 680 1222 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 109  89
 681 1223 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103 107  89
 682 1220 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109 103  89
 683 1221 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107 103  89
 684 1230 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 109  89
 685 1231 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 107  89
 686 1232 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 109  89
 687 1233 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 107  89
 688 1234 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 103  89
 689 1235 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97 103  89
 690 1224 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  97  89
 691 1225 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  97  89
 692 1226 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  97  89
 693 1227 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  97  89
 694 1228 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  97  89
 695 1229 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  97  89
 696 1190 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 109 107
 697 1191 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 107 109
 698 1188 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 109 103
 699 1189 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 107 103
 700 1193 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 103 109
 701 1192 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 103 107
 702 1200 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 109 107
 703 1201 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 107 109
 704 1202 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 109 103
 705 1203 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 107 103
 706 1204 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 103 109
 707 1205 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 103 107
 708 1194 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 109  97
 709 1195 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 107  97
 710 1196 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 109  97
 711 1197 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 107  97
 712 1198 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 103  97
 713 1199 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89 103  97
 714 1207 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89  97 109
 715 1206 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89  97 107
 716 1210 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89  97 109
 717 1211 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89  97 107
 718 1208 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89  97 103
 719 1209 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  89  97 103
 720 1166 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  89 107
 721 1167 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  89 109
 722 1164 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  89 103
 723 1165 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  89 103
 724 1169 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  89 109
 725 1168 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  89 107
 726 1176 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  89 107
 727 1177 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  89 109
 728 1178 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  89 103
 729 1179 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  89 103
 730 1180 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  89 109
 731 1181 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  89 107
 732 1170 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  89  97
 733 1171 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  89  97
 734 1172 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 109  89  97
 735 1173 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 107  89  97
 736 1174 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  89  97
 737 1175 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53 103  89  97
 738 1183 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97  89 109
 739 1182 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97  89 107
 740 1186 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97  89 109
 741 1187 *   3  5  47 23   7 103  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97  89 107
 742 1184 *   3  5  47 23   7 109  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97  89 103
 743 1185 *   3  5  47 23   7 107  11  43 79  41  83 19 127  71  73  17  59 101  61  31  67  29  37  13  53  97  89 103
 744 1117 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 107 109  67
 745 1116 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 109 107  67
 746 1120 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 103 109  67
 747 1121 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 103 107  67
 748 1118 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 109 103  67
 749 1119 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 107 103  67
 750 1135 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 107 109  67
 751 1134 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 109 107  67
 752 1138 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 103 109  67
 753 1139 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 103 107  67
 754 1136 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 109 103  67
 755 1137 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 107 103  67
 756 1128 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  89 109  67
 757 1129 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  89 107  67
 758 1130 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  89 109  67
 759 1131 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  89 107  67
 760 1132 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  89 103  67
 761 1133 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  89 103  67
 762 1122 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 109  89  67
 763 1123 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 107  89  67
 764 1124 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 109  89  67
 765 1125 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 107  89  67
 766 1126 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 103  89  67
 767 1127 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 103  89  67
 768 1094 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  67 109 103
 769 1095 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  67 107 103
 770 1092 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  67 109 107
 771 1093 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  67 107 109
 772 1097 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  67 103 107
 773 1096 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  67 103 109
 774 1110 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53  67 109 107
 775 1111 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53  67 107 109
 776 1112 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53  67 109 103
 777 1113 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53  67 107 103
 778 1114 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53  67 103 109
 779 1115 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53  67 103 107
 780 1104 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  67 109  89
 781 1105 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  67 107  89
 782 1106 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  67 109  89
 783 1107 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  67 107  89
 784 1108 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  67 103  89
 785 1109 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  67 103  89
 786 1099 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  67  89 107
 787 1098 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  67  89 109
 788 1102 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  67  89 103
 789 1103 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  67  89 103
 790 1100 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  67  89 109
 791 1101 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  67  89 107
 792 1070 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 109  67 103
 793 1071 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 107  67 103
 794 1068 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 109  67 107
 795 1069 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 107  67 109
 796 1073 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 103  67 107
 797 1072 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 103  67 109
 798 1086 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 109  67 107
 799 1087 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 107  67 109
 800 1088 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 109  67 103
 801 1089 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 107  67 103
 802 1090 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 103  67 109
 803 1091 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31  89  29  37  13  53 103  67 107
 804 1080 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 109  67  89
 805 1081 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 107  67  89
 806 1082 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 109  67  89
 807 1083 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53 107  67  89
 808 1084 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53 103  67  89
 809 1085 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53 103  67  89
 810 1075 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  89  67 107
 811 1074 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  89  67 109
 812 1078 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 109  29  37  13  53  89  67 103
 813 1079 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 107  29  37  13  53  89  67 103
 814 1076 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  89  67 109
 815 1077 *   3  5  47 23   7  97  11  43 79  41  83 19 127  71  73  17  59 101  61  31 103  29  37  13  53  89  67 107
 816 1549 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53 107 109
 817 1548 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53 109 107
 818 1552 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  97 109
 819 1553 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  97 107
 820 1550 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53 109  97
 821 1551 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53 107  97
 822 1567 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53 107 109
 823 1566 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53 109 107
 824 1570 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53  97 109
 825 1571 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53  97 107
 826 1568 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53 109  97
 827 1569 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53 107  97
 828 1560 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  89 109
 829 1561 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  89 107
 830 1562 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53  89 109
 831 1563 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53  89 107
 832 1564 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  89  97
 833 1565 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  89  97
 834 1554 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53 109  89
 835 1555 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53 107  89
 836 1556 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53 109  89
 837 1557 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53 107  89
 838 1558 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  97  89
 839 1559 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  97  89
 840 1597 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53 107 109
 841 1596 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53 109 107
 842 1600 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53  97 109
 843 1601 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53  97 107
 844 1598 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53 109  97
 845 1599 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53 107  97
 846 1605 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53  89 109
 847 1606 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53  89 107
 848 1607 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53  89  97
 849 1602 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53 109  89
 850 1603 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53 107  89
 851 1604 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  67  13  37  53  97  89
 852 1584 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  67 109
 853 1585 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  67 107
 854 1586 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53  67 109
 855 1587 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53  67 107
 856 1588 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  67  97
 857 1589 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  67  97
 858 1593 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53  67 109
 859 1594 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53  67 107
 860 1595 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53  67  97
 861 1590 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  67  89
 862 1591 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  67  89
 863 1592 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53  67  89
 864 1572 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53 109  67
 865 1573 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53 107  67
 866 1574 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53 109  67
 867 1575 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53 107  67
 868 1576 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  97  67
 869 1577 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  97  67
 870 1581 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53 109  67
 871 1582 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53 107  67
 872 1583 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  89  13  37  53  97  67
 873 1578 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 109  13  37  53  89  67
 874 1579 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29 107  13  37  53  89  67
 875 1580 *   3  5  47 23   7  73  11  43 41 113  83 19 127  71  79  17  59 101 103  31  61  29  97  13  37  53  89  67
 876 1525 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  97  13  37  53 107 109
 877 1524 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  97  13  37  53 109 107
 878 1528 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 107  13  37  53  97 109
 879 1529 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 109  13  37  53  97 107
 880 1526 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 107  13  37  53 109  97
 881 1527 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 109  13  37  53 107  97
 882 1542 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 107  13  37  53 109  89
 883 1543 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 109  13  37  53 107  89
 884 1544 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  97  13  37  53 109  89
 885 1545 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  97  13  37  53 107  89
 886 1546 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 109  13  37  53  97  89
 887 1547 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 107  13  37  53  97  89
 888 1537 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  89  13  37  53 107 109
 889 1536 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  89  13  37  53 109 107
 890 1540 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  89  13  37  53  97 109
 891 1541 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  89  13  37  53  97 107
 892 1538 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  89  13  37  53 109  97
 893 1539 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  89  13  37  53 107  97
 894 1530 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 107  13  37  53  89 109
 895 1531 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 109  13  37  53  89 107
 896 1532 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  97  13  37  53  89 109
 897 1533 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29  97  13  37  53  89 107
 898 1534 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 109  13  37  53  89  97
 899 1535 *   3  5  47 23   7  71  11  43 67 113  83 19  73  41  79  17  59 101 103  31  61  29 107  13  37  53  89  97
 900 1452 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 103  29  47  13  43  41  79 109
 901 1453 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 109  29  47  13  43  41  79 103
 902 1454 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 101  29  47  13  43  41  79 109
 903 1455 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 101  29  47  13  43  41  79 103
 904 1456 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 109  29  47  13  43  41  79 101
 905 1457 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 103  29  47  13  43  41  79 101
 906 1461 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31  71  29  47  13  43  41  79 109
 907 1462 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31  71  29  47  13  43  41  79 103
 908 1463 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31  71  29  47  13  43  41  79 101
 909 1458 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 109  29  47  13  43  41  79  71
 910 1459 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 103  29  47  13  43  41  79  71
 911 1460 *   3  5  53 23   7  97  11 139 67 113  83 19  37  89  73  17  59 107  61  31 101  29  47  13  43  41  79  71
 912 1393 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43 103 109
 913 1392 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43 109 103
 914 1396 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43 101 109
 915 1397 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43 101 103
 916 1394 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43 109 101
 917 1395 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43 103 101
 918 1399 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 103 109
 919 1398 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 109 103
 920 1402 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 101 109
 921 1403 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 101 103
 922 1400 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 109 101
 923 1401 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 103 101
 924 1410 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43  97 109
 925 1411 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43  97 103
 926 1412 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43  97 109
 927 1413 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43  97 103
 928 1414 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43  97 101
 929 1415 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43  97 101
 930 1404 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43 109  97
 931 1405 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43 103  97
 932 1406 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43 109  97
 933 1407 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43 103  97
 934 1408 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43 101  97
 935 1409 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43 101  97
 936 1441 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 103 109
 937 1440 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 109 103
 938 1444 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 101 109
 939 1445 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 101 103
 940 1442 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 109 101
 941 1443 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 103 101
 942 1449 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43  97 109
 943 1450 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43  97 103
 944 1451 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43  97 101
 945 1446 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 109  97
 946 1447 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 103  97
 947 1448 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  71  17  59 107  61  31  67  29  53  13  41  43 101  97
 948 1428 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43  71 109
 949 1429 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43  71 103
 950 1430 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43  71 109
 951 1431 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43  71 103
 952 1432 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43  71 101
 953 1433 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43  71 101
 954 1434 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43  71 109
 955 1435 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43  71 103
 956 1436 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43  71 101
 957 1437 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43  71  97
 958 1438 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43  71  97
 959 1439 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43  71  97
 960 1416 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43 109  71
 961 1417 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43 103  71
 962 1418 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43 109  71
 963 1419 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43 103  71
 964 1420 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43 101  71
 965 1421 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43 101  71
 966 1422 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 109  71
 967 1423 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 103  71
 968 1424 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89  97  17  59 107  61  31  67  29  53  13  41  43 101  71
 969 1425 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 109  17  59 107  61  31  67  29  53  13  41  43  97  71
 970 1426 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 103  17  59 107  61  31  67  29  53  13  41  43  97  71
 971 1427 *   3  5  47 23   7  73  11 127 79 113  83 19  37  89 101  17  59 107  61  31  67  29  53  13  41  43  97  71
 972 1469 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101 103 109
 973 1468 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101 109 103
 974 1467 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103 101 109
 975 1466 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109 101 103
 976 1465 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103 109 101
 977 1464 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109 103 101
 978 1483 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 103 109
 979 1482 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 109 103
 980 1486 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 101 109
 981 1487 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 101 103
 982 1484 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 109 101
 983 1485 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 103 101
 984 1477 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103  71 109
 985 1476 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109  71 103
 986 1480 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101  71 109
 987 1481 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101  71 103
 988 1478 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109  71 101
 989 1479 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103  71 101
 990 1471 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103 109  71
 991 1470 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109 103  71
 992 1474 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101 109  71
 993 1475 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101 103  71
 994 1472 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109 101  71
 995 1473 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103 101  71
 996 1513 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 103 109
 997 1512 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 109 103
 998 1516 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 101 109
 999 1517 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 101 103
1000 1514 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 109 101
1001 1515 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 103 101
1002 1521 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67  71 109
1003 1522 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67  71 103
1004 1523 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67  71 101
1005 1518 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 109  71
1006 1519 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 103  71
1007 1520 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  67 101  71
1008 1501 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103  67 109
1009 1500 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109  67 103
1010 1504 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101  67 109
1011 1505 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101  67 103
1012 1502 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109  67 101
1013 1503 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103  67 101
1014 1509 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71  67 109
1015 1510 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71  67 103
1016 1511 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71  67 101
1017 1506 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109  67  71
1018 1507 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103  67  71
1019 1508 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101  67  71
1020 1489 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103 109  67
1021 1488 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109 103  67
1022 1492 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101 109  67
1023 1493 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101 103  67
1024 1490 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109 101  67
1025 1491 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103 101  67
1026 1497 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 109  67
1027 1498 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 103  67
1028 1499 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41  71 101  67
1029 1494 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 109  71  67
1030 1495 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 103  71  67
1031 1496 *   3  5  47 23   7  97  11 127 79 113  83 19  37  89  73  17  59 107  61  31  43  29  53  13  41 101  71  67
1032 1039 *   3 71   5  7 113  47  23  29 11  43  79 53  83  19 103  41  73  17  59 101  61  31  67  89  37  13 107 109
1033 1038 *   3 71   5  7 113  47  23  29 11  43  79 53  83  19 103  41  73  17  59 101  61  31  67  89  37  13 109 107
1034 1042 *   3 71   5  7 113  47  23  29 11  43  79 53  83  19 103  41  73  17  59 101  61  31  67  89  37  13  97 109
1035 1043 *   3 71   5  7 113  47  23  29 11  43  79 53  83  19 103  41  73  17  59 101  61  31  67  89  37  13  97 107
1036 1040 *   3 71   5  7 113  47  23  29 11  43  79 53  83  19 103  41  73  17  59 101  61  31  67  89  37  13 109  97
1037 1041 *   3 71   5  7 113  47  23  29 11  43  79 53  83  19 103  41  73  17  59 101  61  31  67  89  37  13 107  97
1038 1033 *  13  3   5  7  47  23  11  43 71  19 101 17  31  89 103 113  67  83  73  61  29  79  59  37  53  41 107 109
1039 1032 *  13  3   5  7  47  23  11  43 71  19 101 17  31  89 103 113  67  83  73  61  29  79  59  37  53  41 109 107
1040 1036 *  13  3   5  7  47  23  11  43 71  19 101 17  31  89 103 113  67  83  73  61  29  79  59  37  53  41  97 109
1041 1037 *  13  3   5  7  47  23  11  43 71  19 101 17  31  89 103 113  67  83  73  61  29  79  59  37  53  41  97 107
1042 1034 *  13  3   5  7  47  23  11  43 71  19 101 17  31  89 103 113  67  83  73  61  29  79  59  37  53  41 109  97
1043 1035 *  13  3   5  7  47  23  11  43 71  19 101 17  31  89 103 113  67  83  73  61  29  79  59  37  53  41 107  97
1044  620 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  89 109 103
1045  621 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  89 107 103
1046  618 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  89 109 107
1047  619 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  89 107 109
1048  623 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  89 103 107
1049  622 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  89 103 109
1050  614 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37 109  89 103
1051  615 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37 107  89 103
1052  612 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37 109  89 107
1053  613 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37 107  89 109
1054  617 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37 103  89 107
1055  616 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37 103  89 109
1056  607 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 107 109 103
1057  606 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 109 107 103
1058  610 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 103 109 107
1059  611 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 103 107 109
1060  608 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 109 103 107
1061  609 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 107 103 109
1062  601 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37 107 109  89
1063  600 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37 109 107  89
1064  604 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37 103 109  89
1065  605 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37 103 107  89
1066  602 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37 109 103  89
1067  603 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37 107 103  89
1068  794 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  67 109 103
1069  795 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  67 107 103
1070  792 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  67 109 107
1071  793 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  67 107 109
1072  797 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  67 103 107
1073  796 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  67 103 109
1074  811 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  67  89 107
1075  810 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  67  89 109
1076  814 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  67  89 103
1077  815 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  67  89 103
1078  812 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  67  89 109
1079  813 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  67  89 107
1080  804 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37  67 109 107
1081  805 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37  67 107 109
1082  806 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37  67 109 103
1083  807 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37  67 107 103
1084  808 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37  67 103 109
1085  809 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37  67 103 107
1086  798 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  67 109  89
1087  799 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  67 107  89
1088  800 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  67 109  89
1089  801 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  67 107  89
1090  802 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  67 103  89
1091  803 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  67 103  89
1092  770 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37 109  67 103
1093  771 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37 107  67 103
1094  768 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37 109  67 107
1095  769 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37 107  67 109
1096  773 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37 103  67 107
1097  772 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37 103  67 109
1098  787 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  89  67 107
1099  786 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  89  67 109
1100  790 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37  89  67 103
1101  791 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37  89  67 103
1102  788 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  89  67 109
1103  789 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37  89  67 107
1104  780 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 109  67 107
1105  781 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 107  67 109
1106  782 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 109  67 103
1107  783 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 107  67 103
1108  784 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 103  67 109
1109  785 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  97  83  73  61  71  79  59  37 103  67 107
1110  774 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37 109  67  89
1111  775 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37 107  67  89
1112  776 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37 109  67  89
1113  777 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  97  83  73  61  71  79  59  37 107  67  89
1114  778 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  97  83  73  61  71  79  59  37 103  67  89
1115  779 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  97  83  73  61  71  79  59  37 103  67  89
1116  745 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 107 109 103
1117  744 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 109 107 103
1118  748 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 103 109 107
1119  749 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 103 107 109
1120  746 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 109 103 107
1121  747 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 107 103 109
1122  762 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37  89 109 107
1123  763 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37  89 107 109
1124  764 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37  89 109 103
1125  765 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37  89 107 103
1126  766 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37  89 103 109
1127  767 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37  89 103 107
1128  756 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 109  89 107
1129  757 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 107  89 109
1130  758 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 109  89 103
1131  759 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 107  89 103
1132  760 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 103  89 109
1133  761 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 103  89 107
1134  751 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 107 109  89
1135  750 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 109 107  89
1136  754 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 103 109  89
1137  755 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 103 107  89
1138  752 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 109 103  89
1139  753 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  67  53  97  83  73  61  71  79  59  37 107 103  89
1140  631 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 107 109 103
1141  630 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 109 107 103
1142  634 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 103 109 107
1143  635 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 103 107 109
1144  632 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 109 103 107
1145  633 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 107 103 109
1146  625 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 107 109  97
1147  624 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 109 107  97
1148  628 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 103 109  97
1149  629 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 103 107  97
1150  626 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 109 103  97
1151  627 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 107 103  97
1152  644 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  97 109 107
1153  645 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  97 107 109
1154  642 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  97 109 103
1155  643 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  97 107 103
1156  647 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  97 103 109
1157  646 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  97 103 107
1158  638 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 109  97 107
1159  639 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 107  97 109
1160  636 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 109  97 103
1161  637 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 107  97 103
1162  641 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 103  97 109
1163  640 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 103  97 107
1164  722 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  89 109 107
1165  723 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  89 107 109
1166  720 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  89 109 103
1167  721 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  89 107 103
1168  725 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  89 103 109
1169  724 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  89 103 107
1170  732 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37  89 109 107
1171  733 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37  89 107 109
1172  734 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37  89 109 103
1173  735 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37  89 107 103
1174  736 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37  89 103 109
1175  737 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37  89 103 107
1176  726 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  89 109  97
1177  727 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  89 107  97
1178  728 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  89 109  97
1179  729 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  89 107  97
1180  730 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  89 103  97
1181  731 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  89 103  97
1182  739 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  89  97 109
1183  738 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  89  97 107
1184  742 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  89  97 109
1185  743 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  89  97 107
1186  740 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  89  97 103
1187  741 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  89  97 103
1188  698 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 109  89 107
1189  699 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 107  89 109
1190  696 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 109  89 103
1191  697 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 107  89 103
1192  701 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 103  89 109
1193  700 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 103  89 107
1194  708 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 109  89 107
1195  709 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 107  89 109
1196  710 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 109  89 103
1197  711 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 107  89 103
1198  712 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 103  89 109
1199  713 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 103  89 107
1200  702 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 109  89  97
1201  703 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 107  89  97
1202  704 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 109  89  97
1203  705 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 107  89  97
1204  706 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 103  89  97
1205  707 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 103  89  97
1206  715 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  97  89 109
1207  714 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  97  89 107
1208  718 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  97  89 109
1209  719 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  97  89 107
1210  716 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  97  89 103
1211  717 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  97  89 103
1212  673 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 107 109 103
1213  672 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 109 107 103
1214  676 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 103 109 107
1215  677 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 103 107 109
1216  674 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 109 103 107
1217  675 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 107 103 109
1218  679 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 107 109  97
1219  678 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 109 107  97
1220  682 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 103 109  97
1221  683 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 103 107  97
1222  680 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 109 103  97
1223  681 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 107 103  97
1224  690 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37  97 109 107
1225  691 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37  97 107 109
1226  692 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37  97 109 103
1227  693 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37  97 107 103
1228  694 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37  97 103 109
1229  695 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37  97 103 107
1230  684 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 109  97 107
1231  685 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 107  97 109
1232  686 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 109  97 103
1233  687 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 107  97 103
1234  688 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 103  97 109
1235  689 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  53  67  83  73  61  71  79  59  37 103  97 107
1236  649 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 107 109  89
1237  648 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 109 107  89
1238  652 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 103 109  89
1239  653 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 103 107  89
1240  650 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 109 103  89
1241  651 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 107 103  89
1242  655 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 107 109  89
1243  654 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 109 107  89
1244  658 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 103 109  89
1245  659 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 103 107  89
1246  656 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 109 103  89
1247  657 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31  97  53  67  83  73  61  71  79  59  37 107 103  89
1248  666 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  97 109  89
1249  667 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  97 107  89
1250  668 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  97 109  89
1251  669 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37  97 107  89
1252  670 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37  97 103  89
1253  671 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37  97 103  89
1254  660 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 109  97  89
1255  661 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 107  97  89
1256  662 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 109  97  89
1257  663 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 103  53  67  83  73  61  71  79  59  37 107  97  89
1258  664 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 109  53  67  83  73  61  71  79  59  37 103  97  89
1259  665 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17  31 107  53  67  83  73  61  71  79  59  37 103  97  89
1260  473 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 107 109
1261  472 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 109 107
1262  471 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  89 109
1263  470 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  89 107
1264  469 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 109  89
1265  468 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 107  89
1266  487 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 107 109
1267  486 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 109 107
1268  490 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79  89 109
1269  491 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79  89 107
1270  488 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 109  89
1271  489 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 107  89
1272  481 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  79 109
1273  480 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  79 107
1274  484 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89  79 109
1275  485 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89  79 107
1276  482 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  79  89
1277  483 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  79  89
1278  475 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 109  79
1279  474 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 107  79
1280  478 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 109  79
1281  479 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 107  79
1282  476 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  89  79
1283  477 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  89  79
1284  565 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73 107 109
1285  564 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73 109 107
1286  568 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73  89 109
1287  569 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73  89 107
1288  566 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73 109  89
1289  567 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73 107  89
1290  573 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73  79 109
1291  574 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73  79 107
1292  575 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73  79  89
1293  570 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73 109  79
1294  571 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73 107  79
1295  572 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  73  89  79
1296  505 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 109 103
1297  504 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 107 103
1298  508 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103 109 107
1299  509 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103 107 109
1300  506 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 103 107
1301  507 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 103 109
1302  522 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 109 107
1303  523 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 107 109
1304  524 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 109 103
1305  525 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 107 103
1306  526 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 103 109
1307  527 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 103 107
1308  516 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  89 107
1309  517 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  89 109
1310  518 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  89 103
1311  519 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  89 103
1312  520 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103  89 109
1313  521 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103  89 107
1314  511 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 109  89
1315  510 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 107  89
1316  514 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103 109  89
1317  515 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103 107  89
1318  512 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 103  89
1319  513 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 103  89
1320  552 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 109 107
1321  553 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 107 109
1322  554 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 109 103
1323  555 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 107 103
1324  556 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 103 109
1325  557 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 103 107
1326  561 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79  89 109
1327  562 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79  89 107
1328  563 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79  89 103
1329  558 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 109  89
1330  559 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 107  89
1331  560 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 103  89
1332  540 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  79 107
1333  541 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  79 109
1334  542 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  79 103
1335  543 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  79 103
1336  544 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103  79 109
1337  545 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103  79 107
1338  549 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89  79 109
1339  550 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89  79 107
1340  551 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89  79 103
1341  546 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  79  89
1342  547 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  79  89
1343  548 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103  79  89
1344  529 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 109  79
1345  528 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 107  79
1346  532 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103 109  79
1347  533 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103 107  79
1348  530 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 103  79
1349  531 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 103  79
1350  537 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 109  79
1351  538 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 107  79
1352  539 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 103  79
1353  534 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  89  79
1354  535 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  89  79
1355  536 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17  31 113  53  97  83  61  41  71  67  59  37 103  89  79
1356  493 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107 109  73
1357  492 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109 107  73
1358  496 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 109  73
1359  497 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89 107  73
1360  494 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  89  73
1361  495 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  89  73
1362  501 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 109  73
1363  502 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79 107  73
1364  503 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  79  89  73
1365  498 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 109  79  73
1366  499 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37 107  79  73
1367  500 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  97  83  61  41  71  67  59  37  89  79  73
1368  577 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37 107  53 109
1369  576 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37 109  53 107
1370  580 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37  89  53 109
1371  581 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37  89  53 107
1372  578 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37 109  53  89
1373  579 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37 107  53  89
1374  588 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37 107  53 103
1375  589 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37 103  53 107
1376  592 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37  89  53 107
1377  593 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37  89  53 103
1378  590 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37 107  53  89
1379  591 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37 103  53  89
1380  597 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37  79  53 107
1381  598 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37  79  53 103
1382  599 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37  79  53  89
1383  594 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37 107  53  79
1384  595 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37 103  53  79
1385  596 *  29  3   7  5 127  13 109  23 11  43  73 19 101  17  31 113  47  97  83  61  41  71  67  59  37  89  53  79
1386  585 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37  73  53 109
1387  586 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37  73  53 107
1388  587 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37  73  53  89
1389  582 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37 109  53  73
1390  583 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37 107  53  73
1391  584 *  29  3   7  5 127  13  79  23 11  43 103 19 101  17  31 113  47  97  83  61  41  71  67  59  37  89  53  73
1392  913 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103 109 101
1393  912 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109 103 101
1394  916 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101 109 103
1395  917 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101 103 109
1396  914 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109 101 103
1397  915 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103 101 109
1398  919 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103 109  97
1399  918 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109 103  97
1400  922 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101 109  97
1401  923 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101 103  97
1402  920 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109 101  97
1403  921 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103 101  97
1404  930 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 109 103
1405  931 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 103 109
1406  932 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 109 101
1407  933 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 103 101
1408  934 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 101 109
1409  935 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 101 103
1410  924 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109  97 103
1411  925 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103  97 109
1412  926 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109  97 101
1413  927 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103  97 101
1414  928 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101  97 109
1415  929 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101  97 103
1416  960 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 109 103
1417  961 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 103 109
1418  962 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 109 101
1419  963 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 103 101
1420  964 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 101 109
1421  965 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 101 103
1422  966 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 109  97
1423  967 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 103  97
1424  968 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71 101  97
1425  969 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71  97 109
1426  970 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71  97 103
1427  971 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  71  97 101
1428  948 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109  71 103
1429  949 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103  71 109
1430  950 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109  71 101
1431  951 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103  71 101
1432  952 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101  71 109
1433  953 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101  71 103
1434  954 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109  71  97
1435  955 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103  71  97
1436  956 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101  71  97
1437  957 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97  71 109
1438  958 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97  71 103
1439  959 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97  71 101
1440  937 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103 109  71
1441  936 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109 103  71
1442  940 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101 109  71
1443  941 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101 103  71
1444  938 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109 101  71
1445  939 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103 101  71
1446  945 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 109  71
1447  946 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 103  71
1448  947 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73  97 101  71
1449  942 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 109  97  71
1450  943 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 103  97  71
1451  944 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  67  83  43  61  41  79  59  73 101  97  71
1452  900 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 109  53 103
1453  901 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 103  53 109
1454  902 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 109  53 101
1455  903 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 103  53 101
1456  904 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 101  53 109
1457  905 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 101  53 103
1458  909 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67  71  53 109
1459  910 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67  71  53 103
1460  911 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67  71  53 101
1461  906 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 109  53  71
1462  907 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 103  53  71
1463  908 *  29  3   7  5 139  13  79  23 11 107  47 19  37  17  31 113  89  97  83  73  61  41  43  59  67 101  53  71
1464  977 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101 103 109
1465  976 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101 109 103
1466  975 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103 101 109
1467  974 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109 101 103
1468  973 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103 109 101
1469  972 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109 103 101
1470  991 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 103 109
1471  990 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 109 103
1472  994 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 101 109
1473  995 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 101 103
1474  992 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 109 101
1475  993 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 103 101
1476  985 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103  71 109
1477  984 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109  71 103
1478  988 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101  71 109
1479  989 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101  71 103
1480  986 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109  71 101
1481  987 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103  71 101
1482  979 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103 109  71
1483  978 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109 103  71
1484  982 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101 109  71
1485  983 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101 103  71
1486  980 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109 101  71
1487  981 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103 101  71
1488 1021 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 103 109
1489 1020 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 109 103
1490 1024 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 101 109
1491 1025 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 101 103
1492 1022 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 109 101
1493 1023 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 103 101
1494 1029 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67  71 109
1495 1030 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67  71 103
1496 1031 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67  71 101
1497 1026 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 109  71
1498 1027 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 103  71
1499 1028 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  67 101  71
1500 1009 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103  67 109
1501 1008 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109  67 103
1502 1012 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101  67 109
1503 1013 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101  67 103
1504 1010 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109  67 101
1505 1011 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103  67 101
1506 1017 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71  67 109
1507 1018 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71  67 103
1508 1019 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71  67 101
1509 1014 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109  67  71
1510 1015 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103  67  71
1511 1016 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101  67  71
1512  997 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103 109  67
1513  996 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109 103  67
1514 1000 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101 109  67
1515 1001 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101 103  67
1516  998 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109 101  67
1517  999 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103 101  67
1518 1005 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 109  67
1519 1006 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 103  67
1520 1007 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43  71 101  67
1521 1002 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 109  71  67
1522 1003 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 103  71  67
1523 1004 *  29  3   7  5  53  13  47  23 11 107 127 19  37  17  31 113  89  97  83  73  61  41  79  59  43 101  71  67
1524  877 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 107  37  59  67 109  41  97
1525  876 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 109  37  59  67 107  41  97
1526  880 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  97  37  59  67 109  41 107
1527  881 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  97  37  59  67 107  41 109
1528  878 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 109  37  59  67  97  41 107
1529  879 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 107  37  59  67  97  41 109
1530  894 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 109  37  59  67  89  41 107
1531  895 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 107  37  59  67  89  41 109
1532  896 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 109  37  59  67  89  41  97
1533  897 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 107  37  59  67  89  41  97
1534  898 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  97  37  59  67  89  41 109
1535  899 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  97  37  59  67  89  41 107
1536  889 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 107  37  59  67 109  41  89
1537  888 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 109  37  59  67 107  41  89
1538  892 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  97  37  59  67 109  41  89
1539  893 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  97  37  59  67 107  41  89
1540  890 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 109  37  59  67  97  41  89
1541  891 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73 107  37  59  67  97  41  89
1542  882 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  89  37  59  67 109  41 107
1543  883 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  89  37  59  67 107  41 109
1544  884 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  89  37  59  67 109  41  97
1545  885 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  89  37  59  67 107  41  97
1546  886 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  89  37  59  67  97  41 109
1547  887 *  29  3   7  5  71  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  73  89  37  59  67  97  41 107
1548  817 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107 109  97
1549  816 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109 107  97
1550  820 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97 109 107
1551  821 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97 107 109
1552  818 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  97 107
1553  819 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  97 109
1554  834 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89 109 107
1555  835 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89 107 109
1556  836 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89 109  97
1557  837 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89 107  97
1558  838 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89  97 109
1559  839 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89  97 107
1560  828 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  89 107
1561  829 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  89 109
1562  830 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  89  97
1563  831 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  89  97
1564  832 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97  89 109
1565  833 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97  89 107
1566  823 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107 109  89
1567  822 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109 107  89
1568  826 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97 109  89
1569  827 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97 107  89
1570  824 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  97  89
1571  825 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  97  89
1572  864 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67 109 107
1573  865 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67 107 109
1574  866 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67 109  97
1575  867 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67 107  97
1576  868 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67  97 109
1577  869 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67  97 107
1578  873 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67  89 109
1579  874 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67  89 107
1580  875 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67  89  97
1581  870 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67 109  89
1582  871 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67 107  89
1583  872 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  67  97  89
1584  852 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  67 107
1585  853 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  67 109
1586  854 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  67  97
1587  855 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  67  97
1588  856 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97  67 109
1589  857 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97  67 107
1590  861 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89  67 109
1591  862 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89  67 107
1592  863 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89  67  97
1593  858 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  67  89
1594  859 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  67  89
1595  860 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97  67  89
1596  841 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107 109  67
1597  840 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109 107  67
1598  844 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97 109  67
1599  845 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97 107  67
1600  842 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  97  67
1601  843 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  97  67
1602  849 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89 109  67
1603  850 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89 107  67
1604  851 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  89  97  67
1605  846 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 109  89  67
1606  847 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73 107  89  67
1607  848 *  29  3   7  5 127  13  47  23 11  43 103 19 101  17  31 113  53  79  83  61  41  71  37  59  73  97  89  67
1608  394 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  79  71  37  67 107
1609  395 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  79  71  37  67 109
1610  393 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  79  71  37 109  67
1611  392 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  79  71  37 107  67
1612  390 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  67  59  79  71  37 109 107
1613  391 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  67  59  79  71  37 107 109
1614  408 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  79  71  37 109 107
1615  409 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  79  71  37 107 109
1616  412 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  79  71  37  67 109
1617  413 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  79  71  37  67 107
1618  410 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  79  71  37 109  67
1619  411 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  79  71  37 107  67
1620  403 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  79  71  37 109  53
1621  402 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  79  71  37 107  53
1622  406 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  79  71  37  67  53
1623  407 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  79  71  37  67  53
1624  404 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  67  59  79  71  37 109  53
1625  405 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  67  59  79  71  37 107  53
1626  396 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  79  71  37  53 107
1627  397 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  79  71  37  53 109
1628  400 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  79  71  37  53  67
1629  401 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  79  71  37  53  67
1630  398 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  67  59  79  71  37  53 109
1631  399 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  67  59  79  71  37  53 107
1632  311 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107 109  71  79  59  37  73  89
1633  310 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109 107  71  79  59  37  73  89
1634  308 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 109  71  79  59  37  73 107
1635  309 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 107  71  79  59  37  73 109
1636  306 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  89  71  79  59  37  73 107
1637  307 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  89  71  79  59  37  73 109
1638  305 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107 109  71  79  59  37  89  73
1639  304 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109 107  71  79  59  37  89  73
1640  303 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 107  71  79  59  37 109  73
1641  302 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 109  71  79  59  37 107  73
1642  301 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  89  71  79  59  37 109  73
1643  300 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  89  71  79  59  37 107  73
1644  298 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 109  71  79  59  37  89 107
1645  299 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 107  71  79  59  37  89 109
1646  297 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 107  71  79  59  37 109  89
1647  296 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 109  71  79  59  37 107  89
1648  294 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  89  71  79  59  37 109 107
1649  295 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  89  71  79  59  37 107 109
1650  377 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107 109  71  79  59  37  67  89
1651  376 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109 107  71  79  59  37  67  89
1652  374 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 109  71  79  59  37  67 107
1653  375 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 107  71  79  59  37  67 109
1654  372 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  89  71  79  59  37  67 107
1655  373 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  89  71  79  59  37  67 109
1656  385 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107 109  71  79  59  37  67  73
1657  384 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109 107  71  79  59  37  67  73
1658  388 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 109  71  79  59  37  67  73
1659  389 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 107  71  79  59  37  67  73
1660  386 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  89  71  79  59  37  67  73
1661  387 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  89  71  79  59  37  67  73
1662  378 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 109  71  79  59  37  67 107
1663  379 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 107  71  79  59  37  67 109
1664  382 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 109  71  79  59  37  67  89
1665  383 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 107  71  79  59  37  67  89
1666  380 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  89  71  79  59  37  67 109
1667  381 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  89  71  79  59  37  67 107
1668  359 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107 109  71  79  59  37  89  67
1669  358 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109 107  71  79  59  37  89  67
1670  357 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 107  71  79  59  37 109  67
1671  356 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 109  71  79  59  37 107  67
1672  355 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  89  71  79  59  37 109  67
1673  354 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  89  71  79  59  37 107  67
1674  367 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107 109  71  79  59  37  73  67
1675  366 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109 107  71  79  59  37  73  67
1676  370 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 109  71  79  59  37  73  67
1677  371 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89 107  71  79  59  37  73  67
1678  368 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  89  71  79  59  37  73  67
1679  369 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  89  71  79  59  37  73  67
1680  361 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 107  71  79  59  37 109  67
1681  360 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 109  71  79  59  37 107  67
1682  364 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 109  71  79  59  37  89  67
1683  365 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73 107  71  79  59  37  89  67
1684  362 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  89  71  79  59  37 109  67
1685  363 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  89  71  79  59  37 107  67
1686  340 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 109  71  79  59  37  89 107
1687  341 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 107  71  79  59  37  89 109
1688  339 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 107  71  79  59  37 109  89
1689  338 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 109  71  79  59  37 107  89
1690  336 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67  89  71  79  59  37 109 107
1691  337 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67  89  71  79  59  37 107 109
1692  348 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 109  71  79  59  37  73 107
1693  349 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 107  71  79  59  37  73 109
1694  352 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 109  71  79  59  37  73  89
1695  353 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 107  71  79  59  37  73  89
1696  350 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67  89  71  79  59  37  73 109
1697  351 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67  89  71  79  59  37  73 107
1698  343 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 107  71  79  59  37 109  73
1699  342 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 109  71  79  59  37 107  73
1700  346 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 109  71  79  59  37  89  73
1701  347 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67 107  71  79  59  37  89  73
1702  344 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67  89  71  79  59  37 109  73
1703  345 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  67  89  71  79  59  37 107  73
1704  316 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  67  71  79  59  37  89 107
1705  317 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  67  71  79  59  37  89 109
1706  315 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  67  71  79  59  37 109  89
1707  314 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  67  71  79  59  37 107  89
1708  312 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89  67  71  79  59  37 109 107
1709  313 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89  67  71  79  59  37 107 109
1710  330 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  67  71  79  59  37  73 107
1711  331 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  67  71  79  59  37  73 109
1712  334 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  67  71  79  59  37  73  89
1713  335 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  67  71  79  59  37  73  89
1714  332 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89  67  71  79  59  37  73 109
1715  333 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89  67  71  79  59  37  73 107
1716  325 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  67  71  79  59  37 109  73
1717  324 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  67  71  79  59  37 107  73
1718  328 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 109  67  71  79  59  37  89  73
1719  329 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61 107  67  71  79  59  37  89  73
1720  326 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89  67  71  79  59  37 109  73
1721  327 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  89  67  71  79  59  37 107  73
1722  318 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  67  71  79  59  37 109 107
1723  319 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  67  71  79  59  37 107 109
1724  322 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  67  71  79  59  37  89 109
1725  323 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  67  71  79  59  37  89 107
1726  320 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  67  71  79  59  37 109  89
1727  321 *  29  3   7  5 127  13  47  23 11  43  41 19 101  17 103  31  53  97  83  61  73  67  71  79  59  37 107  89
1728  457 *  29  3   7  5  53  13  79  23 11 137  41 19 101  17 103  31  83  97  47  61  37  73  59  43  71  67 109 107
1729  458 *  29  3   7  5  53  13  79  23 11 137  41 19 101  17 103  31  83  97  47  61  37  73  59  43  71  67 107 109
1730  456 *  29  3   7  5  53  13  79  23 11 107  41 19 131  17 103  31  83  97  47  61  37  73  59  43  71  67 109 101
1731  459 *  29  3   7  5  53  13  79  23 11 107  41 19 131  17 103  31  83  97  47  61  37  73  59  43  71  67 101 109
1732  464 *  29  3   7  5  53  13  79  23 11 107  41 19 131  17 103  31  83  97  47  61  37  73  59  43  71  67  89 109
1733  466 *  29  3   7  5  53  13  79  23 11 137  41 19 101  17 103  31  83  97  47  61  37  73  59  43  71  67  89 109
1734  467 *  29  3   7  5  53  13  79  23 11 137  41 19 101  17 103  31  83  97  47  61  37  73  59  43  71  67  89 107
1735  465 *  29  3   7  5  53  13  79  23 11 107  41 19 131  17 103  31  83  97  47  61  37  73  59  43  71  67  89 101
1736  460 *  29  3   7  5  53  13  79  23 11 107  41 19 131  17 103  31  83  97  47  61  37  73  59  43  71  67 109  89
1737  461 *  29  3   7  5  53  13  79  23 11 137  41 19 101  17 103  31  83  97  47  61  37  73  59  43  71  67 109  89
1738  462 *  29  3   7  5  53  13  79  23 11 137  41 19 101  17 103  31  83  97  47  61  37  73  59  43  71  67 107  89
1739  463 *  29  3   7  5  53  13  79  23 11 107  41 19 131  17 103  31  83  97  47  61  37  73  59  43  71  67 101  89
1740  435 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67 101 109
1741  434 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67 107 109
1742  433 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67 109 107
1743  432 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67 109 101
1744  440 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67  89 109
1745  442 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67  89 109
1746  443 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67  89 107
1747  441 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67  89 101
1748  436 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67 109  89
1749  439 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67 101  89
1750  437 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67 109  89
1751  438 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67 107  89
1752  450 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67  83 109
1753  452 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67  83 109
1754  453 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67  83 107
1755  451 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67  83 101
1756  454 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67  83  89
1757  455 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67  83  89
1758  444 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67 109  83
1759  447 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67 101  83
1760  445 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67 109  83
1761  446 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67 107  83
1762  448 *  29  3   7  5 139  13  79  23 11 107  41 19 131  17 103  31  53  97  47  61  37  73  59  43  71  67  89  83
1763  449 *  29  3   7  5 139  13  79  23 11 137  41 19 101  17 103  31  53  97  47  61  37  73  59  43  71  67  89  83
1764  418 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  37  71  67  79 107
1765  419 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  37  71  67  79 109
1766  416 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  37  71  67 107  79
1767  417 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  37  71  67 109  79
1768  415 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  79  59  37  71  67 107 109
1769  414 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  79  59  37  71  67 109 107
1770  427 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  37  71  67 107 109
1771  426 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  37  71  67 109 107
1772  430 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  37  71  67  79 109
1773  431 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  37  71  67  79 107
1774  428 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  37  71  67 109  79
1775  429 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  53  59  37  71  67 107  79
1776  420 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  37  71  67 107  53
1777  421 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  37  71  67 109  53
1778  424 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 109  59  37  71  67  79  53
1779  425 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83 107  59  37  71  67  79  53
1780  422 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  79  59  37  71  67 109  53
1781  423 *  29  3   7  5 127  13  47  23 11  43  73 19 101  17 103  31  89  97  41  61  83  79  59  37  71  67 107  53
1782  269 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 107 109 103
1783  268 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 109 107 103
1784  272 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 103 109 107
1785  273 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 103 107 109
1786  270 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 109 103 107
1787  271 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 107 103 109
1788  274 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59  67 109 107
1789  275 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59  67 107 109
1790  276 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59  67 109 103
1791  277 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59  67 107 103
1792  278 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59  67 103 109
1793  279 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59  67 103 107
1794  286 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 109  67 107
1795  287 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 107  67 109
1796  288 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 109  67 103
1797  289 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 107  67 103
1798  290 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 103  67 109
1799  291 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 103  67 107
1800  281 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 107 109  67
1801  280 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 109 107  67
1802  284 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 103 109  67
1803  285 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 103 107  67
1804  282 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 109 103  67
1805  283 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  97  83  73  29  71  79  59 107 103  67
1806  292 * 101  3   7  5 139  13  79  23 11 107 103 19  37  17  31  89  41  47  97  83  73  29  71  43  59  67  53 109
1807  293 * 101  3   7  5 139  13  79  23 11 107 103 19  37  17  31  89  41  47  97  83  73  29  71  43  59  67  53  61
1808  219 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 109  29  79  71  53  97 107
1809  220 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 107  29  79  71  53  97 109
1810  218 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 107  29  79  71  53 109  97
1811  217 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 109  29  79  71  53 107  97
1812  221 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  97  29  79  71  53 109 107
1813  222 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  97  29  79  71  53 107 109
1814  229 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  59  29  79  71  53 109 107
1815  230 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  59  29  79  71  53 107 109
1816  233 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  59  29  79  71  53  97 109
1817  234 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  59  29  79  71  53  97 107
1818  231 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  59  29  79  71  53 109  97
1819  232 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  59  29  79  71  53 107  97
1820  224 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 107  29  79  71  53 109  59
1821  223 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 109  29  79  71  53 107  59
1822  225 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 109  29  79  71  53  97  59
1823  226 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 107  29  79  71  53  97  59
1824  227 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  97  29  79  71  53 109  59
1825  228 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  97  29  79  71  53 107  59
1826  235 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 109  29  79  71  53  59 107
1827  236 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 107  29  79  71  53  59 109
1828  237 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 109  29  79  71  53  59  97
1829  238 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73 107  29  79  71  53  59  97
1830  239 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  97  29  79  71  53  59 109
1831  240 *  37  3   7  5 127  13  47  23 11  43 103 19 101  17  31  89  61  83  67  41  73  97  29  79  71  53  59 107
1832    8 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 109  97 103
1833    7 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 107  97 103
1834   11 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 109  97 107
1835   12 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 107  97 109
1836    9 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 103  97 107
1837   10 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 103  97 109
1838    2 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 109 103  97
1839    1 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 107 103  97
1840    5 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 109 107  97
1841    6 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 107 109  97
1842    3 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 103 107  97
1843    4 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 103 109  97
1844   21 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 109 103 107
1845   22 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 107 103 109
1846   19 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 109 107 103
1847   20 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 107 109 103
1848   24 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 103 107 109
1849   23 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 103 109 107
1850   15 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  97 103 107
1851   16 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  97 103 109
1852   13 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  97 107 103
1853   14 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  97 109 103
1854   18 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  97 107 109
1855   17 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  97 109 107
1856   99 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  71 103 107
1857  100 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  71 103 109
1858   97 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  71 107 103
1859   98 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  71 109 103
1860  102 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  71 107 109
1861  101 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  71 109 107
1862  109 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  71  97 107
1863  110 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  71  97 109
1864  111 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  71  97 103
1865  112 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  71  97 103
1866  113 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  71  97 109
1867  114 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  71  97 107
1868  103 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  71 107  97
1869  104 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  71 109  97
1870  105 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  71 103  97
1871  106 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  71 103  97
1872  107 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  71 109  97
1873  108 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  71 107  97
1874  116 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59  71 107 109
1875  115 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59  71 109 107
1876  119 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59  71 103 109
1877  120 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59  71 103 107
1878  117 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59  71 109 103
1879  118 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59  71 107 103
1880   74 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 109  71 103
1881   73 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 107  71 103
1882   77 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 109  71 107
1883   78 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 107  71 109
1884   75 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 103  71 107
1885   76 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 103  71 109
1886   80 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 109  71  97
1887   79 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 107  71  97
1888   83 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 109  71  97
1889   84 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 107  71  97
1890   81 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 103  71  97
1891   82 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 103  71  97
1892   91 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 109  71 107
1893   92 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 107  71 109
1894   93 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 109  71 103
1895   94 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 107  71 103
1896   95 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 103  71 109
1897   96 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 103  71 107
1898   85 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  97  71 107
1899   86 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  97  71 109
1900   87 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  97  71 103
1901   88 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  97  71 103
1902   89 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  97  71 109
1903   90 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  97  71 107
1904   51 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 109 103 107
1905   52 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 107 103 109
1906   49 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 109 107 103
1907   50 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 107 109 103
1908   54 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 103 107 109
1909   53 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 103 109 107
1910   61 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 109  97 107
1911   62 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 107  97 109
1912   63 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 109  97 103
1913   64 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 107  97 103
1914   65 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 103  97 109
1915   66 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 103  97 107
1916   55 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 109 107  97
1917   56 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 107 109  97
1918   57 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 109 103  97
1919   58 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 107 103  97
1920   59 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 103 109  97
1921   60 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59 103 107  97
1922   68 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59  97 107 109
1923   67 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59  97 109 107
1924   71 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59  97 103 109
1925   72 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59  97 103 107
1926   69 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59  97 109 103
1927   70 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  71  29  79  59  97 107 103
1928   26 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 109 103  71
1929   25 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 107 103  71
1930   29 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 109 107  71
1931   30 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 107 109  71
1932   27 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 103 107  71
1933   28 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 103 109  71
1934   32 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 109  97  71
1935   31 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 107  97  71
1936   35 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 109  97  71
1937   36 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59 107  97  71
1938   33 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59 103  97  71
1939   34 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59 103  97  71
1940   43 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 109 107  71
1941   44 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 107 109  71
1942   45 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 109 103  71
1943   46 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 107 103  71
1944   47 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 103 109  71
1945   48 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73  97  29  79  59 103 107  71
1946   37 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  97 107  71
1947   38 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  97 109  71
1948   39 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 109  29  79  59  97 103  71
1949   40 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 107  29  79  59  97 103  71
1950   41 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  97 109  71
1951   42 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  61  53  67  83  73 103  29  79  59  97 107  71
1952  126 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 107 109 103
1953  125 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 109 107 103
1954  129 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 103 109 107
1955  130 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 103 107 109
1956  127 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 109 103 107
1957  128 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 107 103 109
1958  123 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 103 109  97
1959  124 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 103 107  97
1960  121 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 109 103  97
1961  122 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 107 103  97
1962  135 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  97 109 103
1963  136 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  97 107 103
1964  138 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  97 103 107
1965  137 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  97 103 109
1966  131 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 109  97 103
1967  132 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 107  97 103
1968  134 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 103  97 107
1969  133 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 103  97 109
1970  199 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  71 109 103
1971  200 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  71 107 103
1972  202 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  71 103 107
1973  201 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  71 103 109
1974  207 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59  71 109 107
1975  208 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59  71 107 109
1976  209 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59  71 109 103
1977  210 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59  71 107 103
1978  211 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59  71 103 109
1979  212 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59  71 103 107
1980  203 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  71 109  97
1981  204 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  71 107  97
1982  205 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  71 103  97
1983  206 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  71 103  97
1984  214 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  71  97 107
1985  213 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  71  97 109
1986  215 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  71  97 103
1987  216 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  71  97 103
1988  181 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 109  71 103
1989  182 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 107  71 103
1990  184 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 103  71 107
1991  183 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 103  71 109
1992  189 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 109  71 107
1993  190 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 107  71 109
1994  191 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 109  71 103
1995  192 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 107  71 103
1996  193 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 103  71 109
1997  194 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 103  71 107
1998  185 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 109  71  97
1999  186 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 107  71  97
2000  187 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 103  71  97
2001  188 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 103  71  97
2002  196 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  97  71 107
2003  195 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  97  71 109
2004  197 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  97  71 103
2005  198 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  97  71 103
2006  158 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 107 109 103
2007  157 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 109 107 103
2008  161 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 103 109 107
2009  162 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 103 107 109
2010  159 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 109 103 107
2011  160 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 107 103 109
2012  164 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 107 109  97
2013  163 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 109 107  97
2014  167 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 103 109  97
2015  168 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 103 107  97
2016  165 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 109 103  97
2017  166 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 107 103  97
2018  175 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59  97 109 107
2019  176 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59  97 107 109
2020  177 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59  97 109 103
2021  178 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59  97 107 103
2022  179 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59  97 103 109
2023  180 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59  97 103 107
2024  169 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 109  97 107
2025  170 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 107  97 109
2026  171 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 109  97 103
2027  172 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 107  97 103
2028  173 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 103  97 109
2029  174 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  71  53  67  83  73  61  29  79  59 103  97 107
2030  141 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 103 109  71
2031  142 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 103 107  71
2032  139 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 109 103  71
2033  140 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 107 103  71
2034  144 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 107 109  71
2035  143 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 109 107  71
2036  147 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 103 109  71
2037  148 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 103 107  71
2038  145 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 109 103  71
2039  146 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89  97  53  67  83  73  61  29  79  59 107 103  71
2040  153 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  97 109  71
2041  154 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  97 107  71
2042  155 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59  97 103  71
2043  156 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59  97 103  71
2044  149 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 109  97  71
2045  150 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 107  97  71
2046  151 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 109  53  67  83  73  61  29  79  59 103  97  71
2047  152 *  37  3   7  5 127  13  47  23 11  43  41 19 101  17  31  89 107  53  67  83  73  61  29  79  59 103  97  71
2048  256 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 109  53 103
2049  257 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 103  53 109
2050  258 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 109  53 101
2051  259 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 103  53 101
2052  260 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 101  53 109
2053  261 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 101  53 103
2054  262 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 109  53  97
2055  263 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 103  53  97
2056  264 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71 101  53  97
2057  265 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71  97  53 109
2058  266 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71  97  53 103
2059  267 * 131  3   7  5 139  13  59  23 11 107  73 19  37  17  31  89  41  83  67  47  43  61  29  79  71  97  53 101
2060  242 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61 101  29  43  71  67  53 103
2061  241 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61 103  29  43  71  67  53 101
2062  243 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61 103  29  43  71  67  53  97
2063  244 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61 101  29  43  71  67  53  97
2064  245 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  97  29  43  71  67  53 103
2065  246 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  97  29  43  71  67  53 101
2066  247 *  59  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  29  43  71  67  53 103 101
2067  248 *  59  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  29  43  71  67  53 101 103
2068  251 *  59  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  29  43  71  67  53  97 103
2069  252 *  59  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  29  43  71  67  53  97 101
2070  249 *  59  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  29  43  71  67  53 103  97
2071  250 *  59  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  29  43  71  67  53 101  97
2072  253 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61 103  29  43  71  67  53  59
2073  254 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61 101  29  43  71  67  53  59
2074  255 * 131  3   7  5 139  13 109  23 11 107  73 19  37  17  31  89  41  83  79  47  61  97  29  43  71  67  53  59
---------------------------------------------------------------------------
k=30, p_k=113, q_k=151, Omega(k)=165, n_cov=48
 1 30 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  79  89 107 109
 2 29 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  79  89 109 107
 3 27 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 107  89  79 109
 4 28 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 109  89  79 107
 5 25 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 107  89 109  79
 6 26 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 109  89 107  79
 7 31 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 107  89 109  71
 8 32 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 109  89 107  71
 9 35 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  79  89 109  71
10 36 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  79  89 107  71
11 33 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 109  89  79  71
12 34 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 107  89  79  71
13 44 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  71  89 107 109
14 43 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  71  89 109 107
15 47 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  71  89  79 109
16 48 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  71  89  79 107
17 45 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  71  89 109  79
18 46 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  71  89 107  79
19 37 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 107  89  71 109
20 38 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 109  89  71 107
21 41 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  79  89  71 109
22 42 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31  79  89  71 107
23 39 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 109  89  71  79
24 40 *  53 3 13 37 97  5  7 113 47 23 29 11  43 67 41 83  19 103 131 73 17 59 101 61 31 107  89  71  79
25  5 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  79 109 107
26  6 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  79 107 109
27  3 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 109  79 107
28  4 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 107  79 109
29  2 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 107 109  79
30  1 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 109 107  79
31  7 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  71 109 107
32  8 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  71 107 109
33 11 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  71  79 109
34 12 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  71  79 107
35  9 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  71 109  79
36 10 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  71 107  79
37 19 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 109  71 107
38 20 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 107  71 109
39 23 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  79  71 109
40 24 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  79  71 107
41 21 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 109  71  79
42 22 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 107  71  79
43 14 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 107 109  71
44 13 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 109 107  71
45 17 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  79 109  71
46 18 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67  79 107  71
47 15 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 109  79  71
48 16 * 131 3  7  5 53 13 47  23 11 43 41 19 101 17 31 89 103 113  37 83 73 61  29 97 59  67 107  79  71
---------------------------------------------------------------------------
k=31, p_k=127, q_k=163, Omega(k)=176, n_cov=0
---------------------------------------------------------------------------
k=32, p_k=131, q_k=173, Omega(k)=188, n_cov=0
---------------------------------------------------------------------------
k=33, p_k=137, q_k=181, Omega(k)=194, n_cov=14
 1 10 * 3  5 61  7  19 127  13  29 17 71 101 151  31  11 137  47  41  23 103 107  67  43  89  37 131  83 109  53  59 73 79 113
 2  9 * 3  5 61  7  19 127  13  29 17 71 101 151  31  11 137  47  41  23 103 107  67  43  89  37 113  83 109  53  59 73 79 131
 3 13 * 3  5 61  7  19 127  13  29 17 71 101 151  31  11 137  47  41  23 103 107  67  43  89  37 131  83 109  53  59 73 79  97
 4 14 * 3  5 61  7  19 127  13  29 17 71 101 151  31  11 137  47  41  23 103 107  67  43  89  37 113  83 109  53  59 73 79  97
 5 11 * 3  5 61  7  19 127  13  29 17 71 101 151  31  11 137  47  41  23 103 107  67  43  89  37  97  83 109  53  59 73 79 131
 6 12 * 3  5 61  7  19 127  13  29 17 71 101 151  31  11 137  47  41  23 103 107  67  43  89  37  97  83 109  53  59 73 79 113
 7  8 * 3 23  7 37 167 103   5 127 13 11  17  29 107  41  71 137 151  31  47  61 109  73  43  19  53 101  79  89  97 67 59  83
 8  7 * 5  3  7 11  17  23 151  43 47 83 167  19  13 137  29  97 101 109  37  89  41  79 127  67  59 107  31  73 103 53 61  71
 9  2 * 7  3  5 13 109  11  61  29 79 43  31  23 151  47  73  37 137  19  41  17  83 107  59 103  89 127  53 131 101 67 71 113
10  1 * 7  3  5 13 109  11  61  29 79 43  31  23 151  47  73  37 137  19  41  17  83 107  59 103  89 127  53 113 101 67 71 131
11  5 * 7  3  5 13 109  11  61  29 79 43  31  23 151  47  73  37 137  19  41  17  83 107  59 103  89 127  53 131 101 67 71  97
12  6 * 7  3  5 13 109  11  61  29 79 43  31  23 151  47  73  37 137  19  41  17  83 107  59 103  89 127  53 113 101 67 71  97
13  3 * 7  3  5 13 109  11  61  29 79 43  31  23 151  47  73  37 137  19  41  17  83 107  59 103  89 127  53  97 101 67 71 131
14  4 * 7  3  5 13 109  11  61  29 79 43  31  23 151  47  73  37 137  19  41  17  83 107  59 103  89 127  53  97 101 67 71 113
---------------------------------------------------------------------------
k=34, p_k=139, q_k=193, Omega(k)=209, n_cov=4
 1  3 * 3 11   7 37 59  13  5 47 41  61  19 127 29 17 73 101 109 31 71 79 23 157 107 139 83 89 113 97 103 137 43 67  53
 2  4 * 3 11   7 37 59  13  5 47 41  61  19 127 29 17 73 101 109 31 71 79 23 157 107 139 83 89 113 97 103 131 43 67  53
 3  1 * 5  3 157  7 13 139 11 61 29 103 113  31 23 59 43  97  41 73 19 67 17  89 107  53 37 47 127 83 109 101 79 71 137
 4  2 * 5  3 157  7 13 139 11 61 29 103 113  31 23 59 43  97  41 73 19 67 17  89 107  53 37 47 127 83 109 101 79 71 131
---------------------------------------------------------------------------
k=35, p_k=149, q_k=199, Omega(k)=218, n_cov=8
 1  7 * 3 157 11 103   5  7 67 31 37 101  13 47  41 173 19 163  29 17 131 53 109 149 59 79 23 151 43  83 61  89 113  73 97 71
 2  8 * 3 193 11 103   5  7 67 31 37 101  13 47  41 173 19 127  29 17 131 53 109 149 59 79 23 151 43  83 61  89 113  73 97 71
 3  5 * 3 157 11 103   5  7 67 31 37  89  13 47  41 173 19 163  29 17 131 53 109 149 71 79 23 151 43  83 61 101 113  73 97 59
 4  6 * 3 193 11 103   5  7 67 31 37  89  13 47  41 173 19 127  29 17 131 53 109 149 71 79 23 151 43  83 61 101 113  73 97 59
 5  3 * 7   3  5  13 151 11 67 29 97 113 173 23 163 149 43  41 101 19  73 17  59 131 31 37 47 157 83 109 61  79  71 103 89 53
 6  4 * 7   3  5  13 151 11 67 29 97 113 173 23 193 149 43  41 101 19  73 17  59 131 31 37 47 127 83 109 61  79  71 103 89 53
 7  1 * 7   3  5  13 151 11 67 29 97 113 173 23 163 149 43  41  71 19  73 17  89 131 31 37 47 157 83 109 61  79 101 103 59 53
 8  2 * 7   3  5  13 151 11 67 29 97 113 173 23 193 149 43  41  71 19  73 17  89 131 31 37 47 127 83 109 61  79 101 103 59 53
---------------------------------------------------------------------------
k=36, p_k=151, q_k=211, Omega(k)=230, n_cov=2
 1  2 *   3 5 107 13 173  7 43 29  97 109 59 163  17 11 89 137 23 53 101 41  19 37  47  67  71 167 151  31 103 79 131 113 83 73  61
 2  1 * 167 3  17  5   7 11 31 23 151 131 61  41 113 19 37  13 59 47  73 83 163 29 173 103 137  79  53 101  43 71 109  67 89 97 107
---------------------------------------------------------------------------
k=37, p_k=157, q_k=229, Omega(k)=240, n_cov=4
 1  3 * 17 3 163 7 127  5 11 101 71 13 37 43 103 67 53 157 29 79 113  23  31 151 149 109  41 137  19  73 107  61 47  83  89  59 97 139
 2  4 * 17 3 163 7 127  5 11 101 71 13 37 43 103 67 53 157 29 79 113  23  31 151 149 109  41 137  19  73 107  61 47  83  89  59 97 131
 3  1 * 11 3  37 5   7 43 31  71 67 13 47 41  73 19 97  29 17 23 151 149 137 157  53  89 107  83 163 109  59 113 61 127 139 103 79 101
 4  2 * 11 3  37 5   7 43 31  71 67 13 47 41  73 19 97  29 17 23 151 149 137 157  53  89 107  83 163 109  59 113 61 127 131 103 79 101
---------------------------------------------------------------------------
k=38, p_k=163, q_k=241, Omega(k)=249, n_cov=2
 1  2 * 5 3  11 7 191  19 13  67 29 41  79  83 23 127 43 199 37 47 107 89 193 17 137 109  31 61 53 131 103 151 73 157 149 101  71 59 97
 2  1 * 7 3 157 5  13 149 61 193 19 11 199 151 47  53 41  37 97 67  31 23 101 43 191 131 137 29 17  71  79 103 59 109  73 127 107 89 83
---------------------------------------------------------------------------
k=39, p_k=167, q_k=241, Omega(k)=259, n_cov=116
  1 115 * 3  7 17 29   5  13 227 47  89 151  59  11  23 103  71  43 109 113 167  19 179 157 193  41 149  79  83 137  37  53 107  31  97 127  73  67 101  61
  2 116 * 3  7 17 29   5  13 227 47  89 151  59  11  23 103  71  43 109 113 173  19 179 157 193  41 149  79  83 131  37  53 107  31  97 127  73  67 101  61
  3 113 * 3  7 17 29   5  13  43 47 137 211 227  11  23 103  37  59 157  71 173  19 191 139 109  41 151  83 127 131  73  53 107  31  67  79  61 113  89 101
  4 114 * 3  7 17 29   5  13  43 47 137 211 227  11  23 103  37  59 157  71 197  19 167 139 109  41 151  83 127 131  73  53 107  31  67  79  61 113  89 101
  5 104 * 3  7 17 29   5  13 101 47  59 211  43  11  23 139  37 197  67  71 167  19 179 109 151  41  83 127 137 103  53 107  31  79  97 131  89 113  73 163
  6 105 * 3  7 17 29   5  13 101 47  59 211  43  11  23 139  37 197  67  71 167  19 179 109 151  41  83 127 137 103  53 107  31  79  97 131  89 113  73 157
  7 106 * 3  7 17 29   5  13 101 47  59 211  43  11  23 139  37 197  67  71 167  19 179 109 151  41  83 127 137 103  53 107  31  79  97 131  89 113  73 149
  8 112 * 3  7 17 29   5  13 101 47  59 211  43  11  23 139  37 197  67  71 167  19 179 109 151  41  83 127 137 103  53 107  31  79  97 131  89 113  73  61
  9 107 * 3  7 17 29   5  13 227 47  59  83  43  11  23 139  37 197  79  71 167  19 179 157 103  41 173 151 137  73  53 107  31 109  97  61  89 113 163  67
 10 108 * 3  7 17 29   5  13 227 47  59  83  43  11  23 139  37 197  79  71 167  19 179 157 103  41 173 151 137  73  53 107  31 109  97  61  89 113 149  67
 11 109 * 3  7 17 29   5  13 227 47  59  83  43  11  23 139  37 197  79  71 167  19 179 157 103  41 173 151 137  73  53 107  31 109  97  61  89 113 131  67
 12 110 * 3  7 17 29   5  13 227 47  59  83  43  11  23 139  37 197  79  71 167  19 179 157 103  41 173 151 137  73  53 107  31 109  97  61  89 113 127  67
 13 111 * 3  7 17 29   5  13 227 47  59  83  43  11  23 139  37 197  79  71 167  19 179 157 103  41 173 151 137  73  53 107  31 109  97  61  89 113 101  67
 14 103 * 3  7 17 29   5  13  73 47 137 211  43  11  23 139  37 197  83  71 173  19 191 109 151  41  79  67  59 149 103  53 107  31  97 127  61 131  89 113
 15 101 * 3  7 17 29   5  13 197 47  59 157  67  11  23 199  37  71  79 191  61  19 167 109 151  41  83 127 149 103  53 107  31  73  97  43 139  89 113 101
 16 102 * 3  7 17 29   5  13 197 47  59 157  67  11  23 199  37  71  79 191  61  19 179 109 151  41  83 127 137 103  53 107  31  73  97  43 139  89 113 101
 17  99 * 3  7 17 29   5  13 227 47 137 151  59  11  23 199  37  43 109  71 167  19 197 157  73  41  79  83 149 103 131 107  31  97 127 139  61 113  89  67
 18 100 * 3  7 17 29   5  13 233 47 137 151  59  11  23 199  37  43 109  71 167  19 191 157  73  41  79  83 149 103 131 107  31  97 127 139  61 113  89  67
 19  95 * 3  7 17 29   5  13 173 47  59 211  67  11  23 103  37 197 109  41 167  19 179 157 193 163  83 127 137  53 107  31  73  97  79  43  61 131  89 101
 20  96 * 3  7 17 29   5  13 173 47  59 211  67  11  23 103  37 197 109  41 167  19 179 199 151 163  83 127 137  53 107  31  73  97  79  43  61 131  89 101
 21  97 * 3  7 17 29   5  13 233 47  59 211  67  11  23 103  37 197 109  41 167  19 137 157 193 163  83 127 149  53 107  31  73  97  79  43  61 131  89  71
 22  98 * 3  7 17 29   5  13 233 47  59 211  67  11  23 103  37 197 109  41 167  19 137 199 151 163  83 127 149  53 107  31  73  97  79  43  61 131  89  71
 23  92 * 3  7 17 29   5  13  43 47  59 151 197  11  23 103  37 149 157  71  61  19 191  67  31  41  83 127 131  73  53 107 139  79 109  97 113  89 101 167
 24  93 * 3  7 17 29   5  13  43 47  59 151 197  11  23 103  37 149 157  71  61  19 191  67  31  41  83 127 131  73  53 107 139  79 109  97 113  89 101 163
 25  94 * 3  7 17 29   5  13  43 47  59 151 197  11  23 103  37 149 157  71  61  19 191  67  31  41  83 127 131  73  53 107 139  79 109  97 113  89 101 137
 26  80 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 173  19 191 157  31  41  79 107 149  67  53 131 139  97 127 109  61 113  89 167
 27  81 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 173  19 191 157  31  41  79 107 149  67  53 131 139  97 127 109  61 113  89 163
 28  82 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 197  19 167 157  31  41  79 107 149  67  53 131 139  97 127 109  61 113  89 163
 29  83 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 173  19 191 157  31  41  79 107 149  67  53 131 139  97 127 109  61 113  89 137
 30  84 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 197  19 167 157  31  41  79 107 149  67  53 131 139  97 127 109  61 113  89 137
 31  85 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 173  19 191 157  31  41  79 107 149  67  53 131 139  97 127 109  61 167  89 101
 32  86 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 173  19 191 157  31  41  79 107 149  67  53 131 139  97 127 109  61 163  89 101
 33  87 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 197  19 167 157  31  41  79 107 149  67  53 131 139  97 127 109  61 163  89 101
 34  88 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 173  19 191 157  31  41  79 107 149  67  53 131 139  97 127 109  61 137  89 101
 35  89 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 197  19 167 157  31  41  79 107 149  67  53 131 139  97 127 109  61 137  89 101
 36  90 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 173  19 191 157  31  41  79 107 149  67  53 131 139  97 127 109  61 113  89 101
 37  91 * 3  7 17 29   5  13  73 47 179 151  59  11  23 103  37  43  83  71 197  19 167 157  31  41  79 107 149  67  53 131 139  97 127 109  61 113  89 101
 38  74 * 3  7 17 29   5  67 173 47 149 157  43  11  23  31 151 107  53  71  19 137  37  13  79 109  59 179 163 167 127  73  97  61  41 101  83 103 113  89
 39  75 * 3  7 17 29   5  67 173 47 149 157  43  11  23  31 151 107  53  71  19 137  37  13  79 109  59 179 139 167 127  73  97  61  41 101  83 103 113  89
 40  76 * 3  7 17 29   5  67 173 47 149 157  43  11  23  31 151 107  53  71  19 137  37  13  79 109  59 179 131 167 127  73  97  61  41 101  83 103 113  89
 41  70 * 3  7 17 29   5  67 173 47 149 193  43  11  23  31 151 107  53  71  19 137  37  13  79 103  59 179  97 167 109 139  73  61  41 101  83 163 113  89
 42  71 * 3  7 17 29   5  67 173 47 149 193  43  11  23  31 151 107  53  71  19 137  37  13  79 103  59 179  97 167 109 139  73  61  41 101  83 157 113  89
 43  72 * 3  7 17 29   5  67 173 47 149 193  43  11  23  31 151 107  53  71  19 137  37  13  79 103  59 179  97 167 109 139  73  61  41 101  83 131 113  89
 44  73 * 3  7 17 29   5  67 173 47 149 193  43  11  23  31 151 107  53  71  19 137  37  13  79 103  59 179  97 167 109 139  73  61  41 101  83 127 113  89
 45  77 * 3  7 17 29   5  67 173 47 149 157  43  11  23  31 151 107  53  71  19 137  37  13 109  73  59 179 163 167 127  79  97  61  41 101  83 103 113  89
 46  78 * 3  7 17 29   5  67 173 47 149 157  43  11  23  31 151 107  53  71  19 137  37  13 109  73  59 179 139 167 127  79  97  61  41 101  83 103 113  89
 47  79 * 3  7 17 29   5  67 173 47 149 157  43  11  23  31 151 107  53  71  19 137  37  13 109  73  59 179 131 167 127  79  97  61  41 101  83 103 113  89
 48  66 * 3  7 17 29   5  67 173 47 179 211  43  11  23  31  71 131  53  41  83  19  37  13 157  61 151 113 103  59  79  97 127 149  73 101 167 107  89 109
 49  67 * 3  7 17 29   5  67 173 47 179 211  43  11  23  31  71 131  53  41  83  19  37  13 157  61 151 113 103  59  79  97 127 149  73 101 163 107  89 109
 50  68 * 3  7 17 29   5  67 173 47 179 211  43  11  23  31  71 131  53  41  83  19  37  13 157  61 151 113 103  59  79  97 127 149  73 101 139 107  89 109
 51  69 * 3  7 17 29   5  67 173 47 179 211  43  11  23  31  71 131  53  41  83  19  37  13 157  61 151 113 103  59  79  97 127 149  73 101 137 107  89 109
 52  62 * 3  5  7 19  23 151  13 41 139  53  61  17 109  11 193 173  71 113  43  29  97  73  59 127 149 137  31 101  37  47 163  89 103 131  67  83 167  79
 53  63 * 3  5  7 19  23 151  13 41 139  53  61  17 109  11 193 173  71 113  43  29  97  73  59 127 149 137  31 101  37  47 163  89 103 131  67  83 157  79
 54  64 * 3  5  7 19  23 151  13 41 139  53  61  17 109  11 193 173  71 113  43  29  97  73  59 127 149 137  31 101  37  47 163  89 103 131  67  83 107  79
 55  59 * 3  5  7 19  23 151  13 41 139  53  61  17 109  11 193 149  71 173  43  29  97  73  59 127  89 137  31 101  37  47 163 113 103 131  67  83 167  79
 56  60 * 3  5  7 19  23 151  13 41 139  53  61  17 109  11 193 149  71 173  43  29  97  73  59 127  89 137  31 101  37  47 163 113 103 131  67  83 157  79
 57  61 * 3  5  7 19  23 151  13 41 139  53  61  17 109  11 193 149  71 173  43  29  97  73  59 127  89 137  31 101  37  47 163 113 103 131  67  83 107  79
 58  65 * 3  5  7 19 173 223  13 41 127  53  61  17 197  11 193 139  43  23 113 131  29 109  73  59  67 101 137  31 167  71  97  47 163 149 103  37  79  89
 59  55 * 3 17  5  7  11  31 163 71 131  79 109  23  19  37  13  59  47 193  83  41  29 173 113  61 137 103  67 127 149  53 101  43 151 139  89 167  97  73
 60  56 * 3 17  5  7  11  31 163 71 131  79 109  23  19  37  13  59  47 193  83  41  29 173 113  61 137 103  67 127 149  53 101  43 151 139  89 157  97  73
 61  57 * 3 17  5  7  11  31 163 71 131  79 109  23  19  37  13  59  47 193  83  41  29 173 113  61 137 103  67 127 149  53 101  43 151 139  89 107  97  73
 62  52 * 3 17  5  7  11  31 163 71 131  79 109  23  19  37  13  59  47 193  83  41  29 149 173  61 137 103  67 127  89  53 101  43 151 139 113 167  97  73
 63  53 * 3 17  5  7  11  31 163 71 131  79 109  23  19  37  13  59  47 193  83  41  29 149 173  61 137 103  67 127  89  53 101  43 151 139 113 157  97  73
 64  54 * 3 17  5  7  11  31 163 71 131  79 109  23  19  37  13  59  47 193  83  41  29 149 173  61 137 103  67 127  89  53 101  43 151 139 113 107  97  73
 65  58 * 3 17  5  7  11  31 163 37  43  23 149 167  19 223  13  59  47 193 197  41  29  89  61 137 103  79  97 173  53 131 139 101 109 113  71 127  73  67
 66  48 * 3 17 23 11   7 109   5 47 149  71  13  61 107  29 211  89 127 101  31 151 157  67  41  19  37 179  97 173  73 113 103  79 131  43  53  59 167  83
 67  49 * 3 17 23 11   7 109   5 47 149  71  13  61 107  29 211  89 127 101  31 151 157  67  41  19  37 179  97 173  73 113 103  79 131  43  53  59 163  83
 68  50 * 3 17 23 11   7 109   5 47 149  71  13  61 107  29 211  89 127 101  31 151 157  67  41  19  37 179  97 173  73 113 103  79 131  43  53  59 139  83
 69  51 * 3 17 23 11   7 109   5 47 149  71  13  61 107  29 211  89 127 101  31 151 157  67  41  19  37 179  97 173  73 113 103  79 131  43  53  59 137  83
 70  41 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 139  89  41 101  31  19 193  67  83  53  37 109 173 151 137  97  73 149 103  61  43 107  79 163
 71  42 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 139  89  41 101  31  19 193  67  83  53  37 109 173 151 137  97  73 149 103  61  43 107  79 157
 72  43 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 139  89  41 101  31  19 193  67  83  53  37 109 173 151 137  97  73 149 103  61  43 107  79 131
 73  44 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 139  89  41 101  31  19 193  67  83  53  37 109 173 151 137  97  73 149 103  61  43 107  79 127
 74  38 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 103  89  41 101  31  19 127  67  83  53  37  97 173 151 137 157 109 149  73  61  43 107  79 163
 75  39 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 103  89  41 101  31  19 127  67  83  53  37  97 173 151 137 157 109 149  73  61  43 107  79 139
 76  40 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 103  89  41 101  31  19 127  67  83  53  37  97 173 151 137 157 109 149  73  61  43 107  79 131
 77  45 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 103  89  41 101  31  19 127  67  83  53  37  97 173 151 137 157  79 149 109  61  43 107  73 163
 78  46 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 103  89  41 101  31  19 127  67  83  53  37  97 173 151 137 157  79 149 109  61  43 107  73 139
 79  47 * 3 17 23 11   7  71   5 47 179 167  13 113  59  29 103  89  41 101  31  19 127  67  83  53  37  97 173 151 137 157  79 149 109  61  43 107  73 131
 80  26 * 3 17 23 11   7  71   5 47  43  31  53  13 191  29 113 139 149 127 131 173 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 167
 81  27 * 3 17 23 11   7  71   5 47  43  31  53  13 191  29 113 139 149 127 131 173 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 163
 82  28 * 3 17 23 11   7  71   5 47  43  31  53  13 197  29 113 139 149 127 131 167 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 163
 83  29 * 3 17 23 11   7  71   5 47  43  31  53  13 191  29 113 139 149 127 131 173 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 137
 84  30 * 3 17 23 11   7  71   5 47  43  31  53  13 197  29 113 139 149 127 131 167 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 137
 85  31 * 3 17 23 11   7  71   5 47  43  31  53  13 191  29 101 139 149 127 131 173 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 167
 86  32 * 3 17 23 11   7  71   5 47  43  31  53  13 191  29 101 139 149 127 131 173 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 163
 87  33 * 3 17 23 11   7  71   5 47  43  31  53  13 197  29 101 139 149 127 131 167 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 163
 88  34 * 3 17 23 11   7  71   5 47  43  31  53  13 191  29 101 139 149 127 131 173 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 137
 89  35 * 3 17 23 11   7  71   5 47  43  31  53  13 197  29 101 139 149 127 131 167 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 137
 90  36 * 3 17 23 11   7  71   5 47  43  31  53  13 191  29 101 139 149 127 131 173 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 113
 91  37 * 3 17 23 11   7  71   5 47  43  31  53  13 197  29 101 139 149 127 131 167 109 157  89  83  19  59 179  97  41 107  37  61 151  73  79  67 103 113
 92  23 * 3 17 23 11   7  71   5 47 101  31  53  13 191  29 113 139  43  61  89 197 109  97 131 127  19 157 107  59  41 149  37  79 151 167  83  73 103  67
 93  24 * 3 17 23 11   7  71   5 47 101  31  53  13 191  29 113 139  43  61  89 197 109  97 131 127  19 157 107  59  41 149  37  79 151 163  83  73 103  67
 94  25 * 3 17 23 11   7  71   5 47 101  31  53  13 191  29 113 139  43  61  89 197 109  97 131 127  19 157 107  59  41 149  37  79 151 137  83  73 103  67
 95  19 * 3 17 23 11   7 193   5 47 131 101  53  13  43  29 197 211 179 163  89 137  31 157 167 127  19  97 107  59 173  79  37  61  73  41  83  67 109 103
 96  20 * 3 17 23 11   7 199   5 47 131 101  53  13  43  29 197 211 179 163  89 137  31 151 167 127  19  97 107  59 173  79  37  61  73  41  83  67 109 103
 97  21 * 3 17 23 11   7 193   5 47 131 233  53  13  43  29 197 211 149 163  89  71  31 157 167 127  19  97 107  59 137  79  37  61  73  41  83  67 109 103
 98  22 * 3 17 23 11   7 199   5 47 131 233  53  13  43  29 197 211 149 163  89  71  31 151 167 127  19  97 107  59 137  79  37  61  73  41  83  67 109 103
 99  17 * 3 17 23 11   7  71   5 47  43 197 139  13 227  29 113 199 149 127  89 131  31 157 167  67  19  59 107  97  41 103  37  61 151  83  79 137 109  73
100  18 * 3 17 23 11   7  71   5 47  43 233 139  13 191  29 113 199 149 127  89 131  31 157 167  67  19  59 107  97  41 103  37  61 151  83  79 137 109  73
101  15 * 3 17 23 11   7 139   5 47 101 113  53  13  43  29 191 199 149  61  89 167  31 151 197 127  19  97 107  59  41 103  37 157  73 109  83  67  79  71
102  16 * 3 17 23 11   7 139   5 47 101 113  53  13  43  29 191 199 179  61  89 137  31 151 197 127  19  97 107  59  41 103  37 157  73 109  83  67  79  71
103  14 * 3 17 23 11   7  71   5 47 131 113  53  13 191  29 197 211 149 127  89 173  31 151  67  83  19  59 107  97  41 103  37  61 139 109  73  79 137  43
104   5 * 3 17 23 11   7  71   5 47 131 113  53  13  67  29 197 211 179  73  89 137  31 151 167 127  19  97 107  59  41 103  37  79 139 109  83 163  43 101
105   6 * 3 17 23 11   7  71   5 47 131 113  53  13  67  29 197 211 179  73  89 137  31 151 167 127  19  97 107  59  41 103  37  79 139 109  83 157  43 101
106   7 * 3 17 23 11   7  71   5 47 131 113  53  13  67  29 197 211 179  73  89 137  31 151 167 127  19  97 107  59  41 103  37  79 139 109  83 149  43 101
107   9 * 3 17 23 11   7  71   5 47 173 113  53  13 227  29 197 151 179  67  89 137  31 157 167 109  19  97 107  59  41  83  37  61 139 103  73 163  43  79
108  10 * 3 17 23 11   7  71   5 47 173 113  53  13 227  29 197 151 179  67  89 137  31 157 167 109  19  97 107  59  41  83  37  61 139 103  73 149  43  79
109  11 * 3 17 23 11   7  71   5 47 173 113  53  13 227  29 197 151 179  67  89 137  31 157 167 109  19  97 107  59  41  83  37  61 139 103  73 131  43  79
110  12 * 3 17 23 11   7  71   5 47 173 113  53  13 227  29 197 151 179  67  89 137  31 157 167 109  19  97 107  59  41  83  37  61 139 103  73 127  43  79
111  13 * 3 17 23 11   7  71   5 47 173 113  53  13 227  29 197 151 179  67  89 137  31 157 167 109  19  97 107  59  41  83  37  61 139 103  73 101  43  79
112   8 * 3 17 23 11   7  71   5 47 131 113  53  13  67  29 197 211 179  73  89 137  31 151 167 127  19  97 107  59  41 103  37  79 139 109  83  61  43 101
113   3 * 3 17 23 11   7  71   5 47 101 227  53  13 191  29 113 211  43 151  89 173  31  59 131 127  19 157 107 139  41  79  37  61 109  67  83  73 137 103
114   4 * 3 17 23 11   7  71   5 47 101 227  53  13 197  29 113 211  43 151  89 167  31  59 131 127  19 157 107 139  41  79  37  61 109  67  83  73 137 103
115   1 * 3 17 23 11   7 193   5 47  43  71  53  13 227  29 101  37 179 127 149 137  31 157 167  61  19  59 107  97  41  73  67 151  83  79 113 109 103  89
116   2 * 3 17 23 11   7 193   5 47  43  71  53  13 227  29 101  37 179 127 149 173  31 157 131  61  19  59 107  97  41  73  67 151  83  79 113 109 103  89
---------------------------------------------------------------------------
k=40, p_k=173, q_k=257, Omega(k)=271, n_cov=4
 1  3 * 3 127  5  7  11 31 103 163 73 83 41  61 19 223 13 71 23 173 151 149 59  37 29  17  67 137  89  43 79  53  47 97 101 139 109 113 107 131 167
 2  4 * 3 127  5  7  11 31 103 163 73 83 41  61 19 223 13 71 23 173 151 149 59  37 29  17  67 137  89  43 79  53  47 97 101 139 109 113 107 131 157
 3  1 * 3  11 83 37 131  7   5  17 67 19 29 223 13  43 53 71 23 139 107  73 47 113 59 109 173  61 101 137 31 151 149 97  41 163 167  79  89 127 103
 4  2 * 3  11 83 37 131  7   5  17 67 19 29 223 13  43 53 71 23 139 107  73 47 113 59 109 173  61 101 137 31 151 149 97  41 163 157  79  89 127 103
---------------------------------------------------------------------------
k=41, p_k=179, q_k=271, Omega(k)=282, n_cov=4
 1  4 *   5 3 23  7 131 83 173 127 11  37  43 31  71  67 13 47  41 61  19 211  29 17 151 149 137 199 53  59 107 197 163 109 179 167 103 139  89 101  79  97
 2  3 *   5 3 23  7 131 83  79 127 11  37  43 31  71  59 13 47  41 61  19 211  29 17 163 149 137 199 53 113 107 197 109 179 167 151 139  89 103 101  97  67
 3  2 * 197 3 41 23   7  5  37 179 19 167 151 13 199 139 83 11 211 17  97  79 101 71  43 103  67  53 61  29 163  89  31  59 149 109 137 113 107  47 127 131
 4  1 * 197 3 41 23   7  5  37 179 19 167  97 13 199 139 83 11 211 17 163  59 101 71  43  79  67  53 61  29 103  89  31 151 149 109 137 173 107  47 127 131
---------------------------------------------------------------------------
k=42, p_k=181, q_k=283, Omega(k)=293, n_cov=4
 1  3 *  3 5  7 13 239 19 37  41 181 269 17 23 11  61 47 73  31 103 83 43 29 101 151 107 193 131 167  97 149 53 71 179  59 127 157 79 89 67 109 139 113
 2  4 *  3 5  7 13 239 19 37  41 181 269 17 23 11  61 47 73  31 103 83 43 29 101 151 107 193 131 167  97 191 53 71 137  59 127 157 79 89 67 109 139 113
 3  1 * 19 3 13  7  71  5 83 269  31 139 17 29 61 113 47 59 157 179 11 23 73 193 239 109  53  37 167 127 149 41 89 151 181 131  79 67 43 97 107 101 103
 4  2 * 19 3 13  7  71  5 83 269  31 139 17 29 61 113 47 59 157 191 11 23 73 193 239 109  53  37 167 127 137 41 89 151 181 131  79 67 43 97 107 101 103
---------------------------------------------------------------------------
k=43, p_k=191, q_k=293, Omega(k)=304, n_cov=2
 1  2 * 3 5 19 23 11 157  7 139 83 43 47  53 17 137 71 199 227 61 173 131 31  37  67 13 151 79 59 223  29 149 107  73 113  97 167 109  89  41 127 163 103 101
 2  1 * 3 7  5 47 73 163 17 223 13 19 53 101 11  61 97  43 167 83 227  23 67 103 127 29  59 71 41  31 199 149  79 109 151 173  37  89 113 107 131 157 137 139
---------------------------------------------------------------------------


==> anc/remainders_c.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+                   Remainders of the longest sequences                   +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+        "New computational results on a conjecture of Jacobsthal"        +
+                             by Mario Ziller                             +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains one data block for every k=20,...,43. The blocks     +
+ are separated by dashed lines. Each block includes:                     +
+                                                                         +
+    > A header line with the information:                                +
+      k        - Index                                                   +
+      p_k      - k-th prime                                              +
+      q_k      - Maximum processed  prime                                +
+      Omega(k) - Maximum length of appropriate sequences                 +
+      n_cov    - Number of longest sequences generated by a              +
+                 balanced covering containing at least one prime > p_k   +
+                                                                         +
+    If n_cov>0 then                                                      +
+                                                                         +
+    > Line with the considered primes for easy reading                   +
+                                                                         +
+    > One line for every longest sequence with the information:          +
+      Index of the sequence                                              +
+      Index of the corresponding reverse sequence                        +
+         according to [1], corollary 1.4                                 +
+      Separator '*'                                                      +
+      Ordered set of remainders related to the corresponding primes      +
+         as described in proposition 2.9, and                            +
+         according to [1], remark 4 (2)                                  +
+         "." means: respective prime is not used.                        +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+ [1] Mario Ziller and John F. Morack,                                    +
+     Algorithmic concepts for the computation of Jacobsthal's function,  +
+     arXiv:1611.03310 [math.NT] (2016).                                  +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

---------------------------------------------------------------------------
k=20, p_k=71, q_k=73, Omega(k)=86, n_cov=0
---------------------------------------------------------------------------
k=21, p_k=73, q_k=83, Omega(k)=94, n_cov=48
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83
 1 30 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6  . 21 29 36 41 66  5  .
 2 29 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6  . 21 29 36 66 41  5  .
 3 28 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6  . 21 29 41 36 66  5  .
 4 27 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6  . 21 29 41 66 36  5  .
 5 26 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6  . 21 29 66 36 41  5  .
 6 25 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6  . 21 29 66 41 36  5  .
 7 44 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 13 21 29  . 36 41  5  .
 8 43 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 13 21 29  . 41 36  5  .
 9 47 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 13 21 29 36  . 41  5  .
10 48 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 13 21 29 36 41  .  5  .
11 45 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 13 21 29 41  . 36  5  .
12 46 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 13 21 29 41 36  .  5  .
13 38 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 36 21 29  . 41 66  5  .
14 37 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 36 21 29  . 66 41  5  .
15 41 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 36 21 29 41  . 66  5  .
16 42 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 36 21 29 41 66  .  5  .
17 39 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 36 21 29 66  . 41  5  .
18 40 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 36 21 29 66 41  .  5  .
19 32 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 41 21 29  . 36 66  5  .
20 31 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 41 21 29  . 66 36  5  .
21 35 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 41 21 29 36  . 66  5  .
22 36 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 41 21 29 36 66  .  5  .
23 33 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 41 21 29 66  . 36  5  .
24 34 * 1 2 2  4 11  3 18 14 10  7  8 33 35  6 41 21 29 66 36  .  5  .
25  6 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  . 15  5 29 54 59 11  .
26  5 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  . 15  5 29 59 54 11  .
27  4 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  . 15  5 54 29 59 11  .
28  3 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  . 15  5 54 59 29 11  .
29  2 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  . 15  5 59 29 54 11  .
30  1 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  . 15  5 59 54 29 11  .
31 20 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  1 15  5  . 29 59 11  .
32 19 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  1 15  5  . 59 29 11  .
33 23 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  1 15  5 29  . 59 11  .
34 24 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  1 15  5 29 59  . 11  .
35 21 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  1 15  5 59  . 29 11  .
36 22 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  1 15  5 59 29  . 11  .
37 14 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  6 15  5  . 29 54 11  .
38 13 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  6 15  5  . 54 29 11  .
39 17 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  6 15  5 29  . 54 11  .
40 18 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  6 15  5 29 54  . 11  .
41 15 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  6 15  5 54  . 29 11  .
42 16 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42  6 15  5 54 29  . 11  .
43  8 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42 29 15  5  . 54 59 11  .
44  7 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42 29 15  5  . 59 54 11  .
45 11 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42 29 15  5 54  . 59 11  .
46 12 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42 29 15  5 54 59  . 11  .
47  9 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42 29 15  5 59  . 54 11  .
48 10 * 1 3 2  3  6  7  1 12 27 26 13 21 17 42 29 15  5 59 54  . 11  .
---------------------------------------------------------------------------
k=22, p_k=79, q_k=89, Omega(k)=99, n_cov=180
primes    3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89
  1 158 * 2 1 6  8  2  7  3 18 14  8 12 37  2  .  4 25 33  6 40  9 42  . 10
  2 157 * 2 1 6  8  2  7  3 18 14  8 12 37  2  .  4 25 33  6 42  9 40  . 10
  3 161 * 2 1 6  8  2  7  3 18 14  8 12 37  2  .  4 25 33 40  2  9 42  . 10
  4 162 * 2 1 6  8  2  7  3 18 14  8 12 37  2  .  4 25 33 40 42  9 73  . 10
  5 159 * 2 1 6  8  2  7  3 18 14  8 12 37  2  .  4 25 33 42  2  9 40  . 10
  6 160 * 2 1 6  8  2  7  3 18 14  8 12 37  2  .  4 25 33 42 40  9 73  . 10
  7 176 * 2 1 6  8  2  7  3 18 14  8 12 37  2 26  4 25 33  . 40  9 42  . 10
  8 175 * 2 1 6  8  2  7  3 18 14  8 12 37  2 26  4 25 33  . 42  9 40  . 10
  9 179 * 2 1 6  8  2  7  3 18 14  8 12 37  2 26  4 25 33 40  .  9 42  . 10
 10 180 * 2 1 6  8  2  7  3 18 14  8 12 37  2 26  4 25 33 40 42  9  .  . 10
 11 177 * 2 1 6  8  2  7  3 18 14  8 12 37  2 26  4 25 33 42  .  9 40  . 10
 12 178 * 2 1 6  8  2  7  3 18 14  8 12 37  2 26  4 25 33 42 40  9  .  . 10
 13 169 * 2 1 6  8  2  7  3 18 14  8 12 37  2 40  4 25 33  .  2  9 42  . 10
 14 170 * 2 1 6  8  2  7  3 18 14  8 12 37  2 40  4 25 33  . 42  9 73  . 10
 15 171 * 2 1 6  8  2  7  3 18 14  8 12 37  2 40  4 25 33  6  .  9 42  . 10
 16 172 * 2 1 6  8  2  7  3 18 14  8 12 37  2 40  4 25 33  6 42  9  .  . 10
 17 173 * 2 1 6  8  2  7  3 18 14  8 12 37  2 40  4 25 33 42  .  9 73  . 10
 18 174 * 2 1 6  8  2  7  3 18 14  8 12 37  2 40  4 25 33 42  2  9  .  . 10
 19 163 * 2 1 6  8  2  7  3 18 14  8 12 37  2 42  4 25 33  .  2  9 40  . 10
 20 164 * 2 1 6  8  2  7  3 18 14  8 12 37  2 42  4 25 33  . 40  9 73  . 10
 21 165 * 2 1 6  8  2  7  3 18 14  8 12 37  2 42  4 25 33  6  .  9 40  . 10
 22 166 * 2 1 6  8  2  7  3 18 14  8 12 37  2 42  4 25 33  6 40  9  .  . 10
 23 167 * 2 1 6  8  2  7  3 18 14  8 12 37  2 42  4 25 33 40  .  9 73  . 10
 24 168 * 2 1 6  8  2  7  3 18 14  8 12 37  2 42  4 25 33 40  2  9  .  . 10
 25  92 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25  . 33  3 40 57  9  . 10
 26  91 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25  . 33  3 57 40  9  . 10
 27  96 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25  . 33 40 57 70  9  . 10
 28  95 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25  . 33 40 70 57  9  . 10
 29  94 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25  . 33 57 40 70  9  . 10
 30  93 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25  . 33 57 70 40  9  . 10
 31  98 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 11 33  . 40 57  9  . 10
 32  97 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 11 33  . 57 40  9  . 10
 33 101 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 11 33 40  . 57  9  . 10
 34 102 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 11 33 40 57  .  9  . 10
 35  99 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 11 33 57  . 40  9  . 10
 36 100 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 11 33 57 40  .  9  . 10
 37 104 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 57 33  . 40 70  9  . 10
 38 103 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 57 33  . 70 40  9  . 10
 39 105 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 57 33  3  . 40  9  . 10
 40 106 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 57 33  3 40  .  9  . 10
 41 107 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 57 33 40  . 70  9  . 10
 42 108 * 2 1 6  8  2  7  3 18 14 11 12  4 39 37 25 57 33 40 70  .  9  . 10
 43 110 * 2 1 6  8  2  7  3 18 14 11 12 37  2  .  4 25 33  3 39  9 40  . 10
 44 109 * 2 1 6  8  2  7  3 18 14 11 12 37  2  .  4 25 33  3 40  9 39  . 10
 45 114 * 2 1 6  8  2  7  3 18 14 11 12 37  2  .  4 25 33 39 40  9 70  . 10
 46 113 * 2 1 6  8  2  7  3 18 14 11 12 37  2  .  4 25 33 39 70  9 40  . 10
 47 112 * 2 1 6  8  2  7  3 18 14 11 12 37  2  .  4 25 33 40 39  9 70  . 10
 48 111 * 2 1 6  8  2  7  3 18 14 11 12 37  2  .  4 25 33 40 70  9 39  . 10
 49 128 * 2 1 6  8  2  7  3 18 14 11 12 37  2 23  4 25 33  . 39  9 40  . 10
 50 127 * 2 1 6  8  2  7  3 18 14 11 12 37  2 23  4 25 33  . 40  9 39  . 10
 51 131 * 2 1 6  8  2  7  3 18 14 11 12 37  2 23  4 25 33 39  .  9 40  . 10
 52 132 * 2 1 6  8  2  7  3 18 14 11 12 37  2 23  4 25 33 39 40  9  .  . 10
 53 129 * 2 1 6  8  2  7  3 18 14 11 12 37  2 23  4 25 33 40  .  9 39  . 10
 54 130 * 2 1 6  8  2  7  3 18 14 11 12 37  2 23  4 25 33 40 39  9  .  . 10
 55 122 * 2 1 6  8  2  7  3 18 14 11 12 37  2 39  4 25 33  . 40  9 70  . 10
 56 121 * 2 1 6  8  2  7  3 18 14 11 12 37  2 39  4 25 33  . 70  9 40  . 10
 57 123 * 2 1 6  8  2  7  3 18 14 11 12 37  2 39  4 25 33  3  .  9 40  . 10
 58 124 * 2 1 6  8  2  7  3 18 14 11 12 37  2 39  4 25 33  3 40  9  .  . 10
 59 125 * 2 1 6  8  2  7  3 18 14 11 12 37  2 39  4 25 33 40  .  9 70  . 10
 60 126 * 2 1 6  8  2  7  3 18 14 11 12 37  2 39  4 25 33 40 70  9  .  . 10
 61 116 * 2 1 6  8  2  7  3 18 14 11 12 37  2 40  4 25 33  . 39  9 70  . 10
 62 115 * 2 1 6  8  2  7  3 18 14 11 12 37  2 40  4 25 33  . 70  9 39  . 10
 63 117 * 2 1 6  8  2  7  3 18 14 11 12 37  2 40  4 25 33  3  .  9 39  . 10
 64 118 * 2 1 6  8  2  7  3 18 14 11 12 37  2 40  4 25 33  3 39  9  .  . 10
 65 119 * 2 1 6  8  2  7  3 18 14 11 12 37  2 40  4 25 33 39  .  9 70  . 10
 66 120 * 2 1 6  8  2  7  3 18 14 11 12 37  2 40  4 25 33 39 70  9  .  . 10
 67 134 * 2 1 6  8  2  7  3 18 14 11 12 37 39  .  4 25 33  3 40 45  9  . 10
 68 133 * 2 1 6  8  2  7  3 18 14 11 12 37 39  .  4 25 33  3 45 40  9  . 10
 69 138 * 2 1 6  8  2  7  3 18 14 11 12 37 39  .  4 25 33 40 45 70  9  . 10
 70 137 * 2 1 6  8  2  7  3 18 14 11 12 37 39  .  4 25 33 40 70 45  9  . 10
 71 136 * 2 1 6  8  2  7  3 18 14 11 12 37 39  .  4 25 33 45 40 70  9  . 10
 72 135 * 2 1 6  8  2  7  3 18 14 11 12 37 39  .  4 25 33 45 70 40  9  . 10
 73 152 * 2 1 6  8  2  7  3 18 14 11 12 37 39 23  4 25 33  . 40 45  9  . 10
 74 151 * 2 1 6  8  2  7  3 18 14 11 12 37 39 23  4 25 33  . 45 40  9  . 10
 75 155 * 2 1 6  8  2  7  3 18 14 11 12 37 39 23  4 25 33 40  . 45  9  . 10
 76 156 * 2 1 6  8  2  7  3 18 14 11 12 37 39 23  4 25 33 40 45  .  9  . 10
 77 153 * 2 1 6  8  2  7  3 18 14 11 12 37 39 23  4 25 33 45  . 40  9  . 10
 78 154 * 2 1 6  8  2  7  3 18 14 11 12 37 39 23  4 25 33 45 40  .  9  . 10
 79 146 * 2 1 6  8  2  7  3 18 14 11 12 37 39 40  4 25 33  . 45 70  9  . 10
 80 145 * 2 1 6  8  2  7  3 18 14 11 12 37 39 40  4 25 33  . 70 45  9  . 10
 81 147 * 2 1 6  8  2  7  3 18 14 11 12 37 39 40  4 25 33  3  . 45  9  . 10
 82 148 * 2 1 6  8  2  7  3 18 14 11 12 37 39 40  4 25 33  3 45  .  9  . 10
 83 149 * 2 1 6  8  2  7  3 18 14 11 12 37 39 40  4 25 33 45  . 70  9  . 10
 84 150 * 2 1 6  8  2  7  3 18 14 11 12 37 39 40  4 25 33 45 70  .  9  . 10
 85 140 * 2 1 6  8  2  7  3 18 14 11 12 37 39 45  4 25 33  . 40 70  9  . 10
 86 139 * 2 1 6  8  2  7  3 18 14 11 12 37 39 45  4 25 33  . 70 40  9  . 10
 87 141 * 2 1 6  8  2  7  3 18 14 11 12 37 39 45  4 25 33  3  . 40  9  . 10
 88 142 * 2 1 6  8  2  7  3 18 14 11 12 37 39 45  4 25 33  3 40  .  9  . 10
 89 143 * 2 1 6  8  2  7  3 18 14 11 12 37 39 45  4 25 33 40  . 70  9  . 10
 90 144 * 2 1 6  8  2  7  3 18 14 11 12 37 39 45  4 25 33 40 70  .  9  . 10
 91  26 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  .  6 30 43 60 12  .  1
 92  25 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  .  6 30 60 43 12  .  1
 93  30 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  .  6 43 30 60 12  .  1
 94  29 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  .  6 43 60 30 12  .  1
 95  28 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  .  6 60 30 43 12  .  1
 96  27 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22  .  6 60 43 30 12  .  1
 97  32 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 30  6  . 43 60 12  .  1
 98  31 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 30  6  . 60 43 12  .  1
 99  35 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 30  6 43  . 60 12  .  1
100  36 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 30  6 43 60  . 12  .  1
101  33 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 30  6 60  . 43 12  .  1
102  34 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 30  6 60 43  . 12  .  1
103  38 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 43  6  . 30 60 12  .  1
104  37 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 43  6  . 60 30 12  .  1
105  39 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 43  6 30  . 60 12  .  1
106  40 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 43  6 30 60  . 12  .  1
107  41 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 43  6 60  . 30 12  .  1
108  42 * 2 4 3  4  7  8  2 13 28 27 14 14 18 16 22 43  6 60 30  . 12  .  1
109  44 * 2 4 3  4  7  8  2 13 28 27 14 22 12  . 43 16  6 30 60 18 61  .  1
110  43 * 2 4 3  4  7  8  2 13 28 27 14 22 12  . 43 16  6 30 61 18 60  .  1
111  48 * 2 4 3  4  7  8  2 13 28 27 14 22 12  . 43 16  6 60 30 18 61  .  1
112  47 * 2 4 3  4  7  8  2 13 28 27 14 22 12  . 43 16  6 60 61 18 30  .  1
113  46 * 2 4 3  4  7  8  2 13 28 27 14 22 12  . 43 16  6 61 30 18 60  .  1
114  45 * 2 4 3  4  7  8  2 13 28 27 14 22 12  . 43 16  6 61 60 18 30  .  1
115  62 * 2 4 3  4  7  8  2 13 28 27 14 22 12 13 43 16  6  . 30 18 61  .  1
116  61 * 2 4 3  4  7  8  2 13 28 27 14 22 12 13 43 16  6  . 61 18 30  .  1
117  63 * 2 4 3  4  7  8  2 13 28 27 14 22 12 13 43 16  6 30  . 18 61  .  1
118  64 * 2 4 3  4  7  8  2 13 28 27 14 22 12 13 43 16  6 30 61 18  .  .  1
119  65 * 2 4 3  4  7  8  2 13 28 27 14 22 12 13 43 16  6 61  . 18 30  .  1
120  66 * 2 4 3  4  7  8  2 13 28 27 14 22 12 13 43 16  6 61 30 18  .  .  1
121  56 * 2 4 3  4  7  8  2 13 28 27 14 22 12 14 43 16  6  . 30 18 60  .  1
122  55 * 2 4 3  4  7  8  2 13 28 27 14 22 12 14 43 16  6  . 60 18 30  .  1
123  57 * 2 4 3  4  7  8  2 13 28 27 14 22 12 14 43 16  6 30  . 18 60  .  1
124  58 * 2 4 3  4  7  8  2 13 28 27 14 22 12 14 43 16  6 30 60 18  .  .  1
125  59 * 2 4 3  4  7  8  2 13 28 27 14 22 12 14 43 16  6 60  . 18 30  .  1
126  60 * 2 4 3  4  7  8  2 13 28 27 14 22 12 14 43 16  6 60 30 18  .  .  1
127  50 * 2 4 3  4  7  8  2 13 28 27 14 22 12 30 43 16  6  . 60 18 61  .  1
128  49 * 2 4 3  4  7  8  2 13 28 27 14 22 12 30 43 16  6  . 61 18 60  .  1
129  53 * 2 4 3  4  7  8  2 13 28 27 14 22 12 30 43 16  6 60  . 18 61  .  1
130  54 * 2 4 3  4  7  8  2 13 28 27 14 22 12 30 43 16  6 60 61 18  .  .  1
131  51 * 2 4 3  4  7  8  2 13 28 27 14 22 12 30 43 16  6 61  . 18 60  .  1
132  52 * 2 4 3  4  7  8  2 13 28 27 14 22 12 30 43 16  6 61 60 18  .  .  1
133  68 * 2 4 3  4  7  8  2 13 28 27 14 22 18  . 43 16  6 30 55 60 12  .  1
134  67 * 2 4 3  4  7  8  2 13 28 27 14 22 18  . 43 16  6 30 60 55 12  .  1
135  72 * 2 4 3  4  7  8  2 13 28 27 14 22 18  . 43 16  6 55 30 60 12  .  1
136  71 * 2 4 3  4  7  8  2 13 28 27 14 22 18  . 43 16  6 55 60 30 12  .  1
137  70 * 2 4 3  4  7  8  2 13 28 27 14 22 18  . 43 16  6 60 30 55 12  .  1
138  69 * 2 4 3  4  7  8  2 13 28 27 14 22 18  . 43 16  6 60 55 30 12  .  1
139  86 * 2 4 3  4  7  8  2 13 28 27 14 22 18  8 43 16  6  . 30 60 12  .  1
140  85 * 2 4 3  4  7  8  2 13 28 27 14 22 18  8 43 16  6  . 60 30 12  .  1
141  87 * 2 4 3  4  7  8  2 13 28 27 14 22 18  8 43 16  6 30  . 60 12  .  1
142  88 * 2 4 3  4  7  8  2 13 28 27 14 22 18  8 43 16  6 30 60  . 12  .  1
143  89 * 2 4 3  4  7  8  2 13 28 27 14 22 18  8 43 16  6 60  . 30 12  .  1
144  90 * 2 4 3  4  7  8  2 13 28 27 14 22 18  8 43 16  6 60 30  . 12  .  1
145  80 * 2 4 3  4  7  8  2 13 28 27 14 22 18 13 43 16  6  . 30 55 12  .  1
146  79 * 2 4 3  4  7  8  2 13 28 27 14 22 18 13 43 16  6  . 55 30 12  .  1
147  81 * 2 4 3  4  7  8  2 13 28 27 14 22 18 13 43 16  6 30  . 55 12  .  1
148  82 * 2 4 3  4  7  8  2 13 28 27 14 22 18 13 43 16  6 30 55  . 12  .  1
149  83 * 2 4 3  4  7  8  2 13 28 27 14 22 18 13 43 16  6 55  . 30 12  .  1
150  84 * 2 4 3  4  7  8  2 13 28 27 14 22 18 13 43 16  6 55 30  . 12  .  1
151  74 * 2 4 3  4  7  8  2 13 28 27 14 22 18 30 43 16  6  . 55 60 12  .  1
152  73 * 2 4 3  4  7  8  2 13 28 27 14 22 18 30 43 16  6  . 60 55 12  .  1
153  77 * 2 4 3  4  7  8  2 13 28 27 14 22 18 30 43 16  6 55  . 60 12  .  1
154  78 * 2 4 3  4  7  8  2 13 28 27 14 22 18 30 43 16  6 55 60  . 12  .  1
155  75 * 2 4 3  4  7  8  2 13 28 27 14 22 18 30 43 16  6 60  . 55 12  .  1
156  76 * 2 4 3  4  7  8  2 13 28 27 14 22 18 30 43 16  6 60 55  . 12  .  1
157   2 * 2 4 3  4  7  8  2 13 28 30 14 22 12  . 43 16  6 27 58 18 60  .  1
158   1 * 2 4 3  4  7  8  2 13 28 30 14 22 12  . 43 16  6 27 60 18 58  .  1
159   5 * 2 4 3  4  7  8  2 13 28 30 14 22 12  . 43 16  6 58 27 18 60  .  1
160   6 * 2 4 3  4  7  8  2 13 28 30 14 22 12  . 43 16  6 58 60 18 27  .  1
161   3 * 2 4 3  4  7  8  2 13 28 30 14 22 12  . 43 16  6 60 27 18 58  .  1
162   4 * 2 4 3  4  7  8  2 13 28 30 14 22 12  . 43 16  6 60 58 18 27  .  1
163  19 * 2 4 3  4  7  8  2 13 28 30 14 22 12 11 43 16  6  . 27 18 60  .  1
164  20 * 2 4 3  4  7  8  2 13 28 30 14 22 12 11 43 16  6  . 60 18 27  .  1
165  21 * 2 4 3  4  7  8  2 13 28 30 14 22 12 11 43 16  6 27  . 18 60  .  1
166  22 * 2 4 3  4  7  8  2 13 28 30 14 22 12 11 43 16  6 27 60 18  .  .  1
167  23 * 2 4 3  4  7  8  2 13 28 30 14 22 12 11 43 16  6 60  . 18 27  .  1
168  24 * 2 4 3  4  7  8  2 13 28 30 14 22 12 11 43 16  6 60 27 18  .  .  1
169  13 * 2 4 3  4  7  8  2 13 28 30 14 22 12 13 43 16  6  . 27 18 58  .  1
170  14 * 2 4 3  4  7  8  2 13 28 30 14 22 12 13 43 16  6  . 58 18 27  .  1
171  15 * 2 4 3  4  7  8  2 13 28 30 14 22 12 13 43 16  6 27  . 18 58  .  1
172  16 * 2 4 3  4  7  8  2 13 28 30 14 22 12 13 43 16  6 27 58 18  .  .  1
173  17 * 2 4 3  4  7  8  2 13 28 30 14 22 12 13 43 16  6 58  . 18 27  .  1
174  18 * 2 4 3  4  7  8  2 13 28 30 14 22 12 13 43 16  6 58 27 18  .  .  1
175   8 * 2 4 3  4  7  8  2 13 28 30 14 22 12 27 43 16  6  . 58 18 60  .  1
176   7 * 2 4 3  4  7  8  2 13 28 30 14 22 12 27 43 16  6  . 60 18 58  .  1
177  11 * 2 4 3  4  7  8  2 13 28 30 14 22 12 27 43 16  6 58  . 18 60  .  1
178  12 * 2 4 3  4  7  8  2 13 28 30 14 22 12 27 43 16  6 58 60 18  .  .  1
179   9 * 2 4 3  4  7  8  2 13 28 30 14 22 12 27 43 16  6 60  . 18 58  .  1
180  10 * 2 4 3  4  7  8  2 13 28 30 14 22 12 27 43 16  6 60 58 18  .  .  1
---------------------------------------------------------------------------
k=23, p_k=83, q_k=97, Omega(k)=107, n_cov=0
---------------------------------------------------------------------------
k=24, p_k=89, q_k=107, Omega(k)=117, n_cov=12
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107
 1  8 * 2 4 3  4  7  8  2 13  3 26 30 22 12  6 43 16 51  . 58 18 27 60 28  .   1   .   .
 2  7 * 2 4 3  4  7  8  2 13  3 26 30 22 12  6 43 16 51  . 60 18 27 58 28  .   1   .   .
 3 11 * 2 4 3  4  7  8  2 13  3 26 30 22 12  6 43 16 51 58  . 18 27 60 28  .   1   .   .
 4 12 * 2 4 3  4  7  8  2 13  3 26 30 22 12  6 43 16 51 58 60 18 27  . 28  .   1   .   .
 5  9 * 2 4 3  4  7  8  2 13  3 26 30 22 12  6 43 16 51 60  . 18 27 58 28  .   1   .   .
 6 10 * 2 4 3  4  7  8  2 13  3 26 30 22 12  6 43 16 51 60 58 18 27  . 28  .   1   .   .
 7  2 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6  . 58 27 12 60  1  .  16   .   .
 8  1 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6  . 60 27 12 58  1  .  16   .   .
 9  5 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 58  . 27 12 60  1  .  16   .   .
10  6 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 58 60 27 12  .  1  .  16   .   .
11  3 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 60  . 27 12 58  1  .  16   .   .
12  4 * 2 4 3  4  7  8  2 13 28 30 14 14 20 18 22 43  6 60 58 27 12  .  1  .  16   .   .
---------------------------------------------------------------------------
k=25, p_k=97, q_k=113, Omega(k)=128, n_cov=0
---------------------------------------------------------------------------
k=26, p_k=101, q_k=127, Omega(k)=131, n_cov=320
primes    3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127
  1 310 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10  .  6 35 14 39 41 11  9 30 56  74   .   .   2   .   .
  2 309 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10  .  6 35 14 39 41 11  9 30 74  56   .   .   2   .   .
  3 313 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10  3  6 35 14 39 41 11  9 30  .  74   .   .   2   .   .
  4 314 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10  3  6 35 14 39 41 11  9 30 74   .   .   .   2   .   .
  5 311 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10 21  6 35 14 39 41 11  9 30  .  56   .   .   2   .   .
  6 312 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10 21  6 35 14 39 41 11  9 30 56   .   .   .   2   .   .
  7 316 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10 39  6 35 14  . 41 11 56 30 74   9   .   .   2   .   .
  8 315 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10 39  6 35 14  . 41 11 74 30 56   9   .   .   2   .   .
  9 319 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10 39  6 35 14  3 41 11  . 30 56   9   .   .   2   .   .
 10 320 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10 39  6 35 14  3 41 11 56 30  .   9   .   .   2   .   .
 11 317 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10 39  6 35 14 56 41 11  . 30 74   9   .   .   2   .   .
 12 318 * 1 3 3  7  8  3 12  3 15 27  5 36 32 10 39  6 35 14 56 41 11 74 30  .   9   .   .   2   .   .
 13 286 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42  .  6 35 14 39 41 11  9 27 56  72   .   .   2   .   .
 14 285 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42  .  6 35 14 39 41 11  9 27 72  56   .   .   2   .   .
 15 289 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42  3  6 35 14 39 41 11  9 27  .  72   .   .   2   .   .
 16 290 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42  3  6 35 14 39 41 11  9 27 72   .   .   .   2   .   .
 17 287 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 19  6 35 14 39 41 11  9 27  .  56   .   .   2   .   .
 18 288 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 19  6 35 14 39 41 11  9 27 56   .   .   .   2   .   .
 19 292 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  . 41 11 27  . 56  72   .   9   2   .   .
 20 291 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  . 41 11 27  . 72  56   .   9   2   .   .
 21 295 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  . 41 11 27 56  .  72   .   9   2   .   .
 22 296 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  . 41 11 27 56 72   .   .   9   2   .   .
 23 293 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  . 41 11 27 72  .  56   .   9   2   .   .
 24 294 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  . 41 11 27 72 56   .   .   9   2   .   .
 25 298 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  . 41 11 56 27 72   9   .   .   2   .   .
 26 297 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  . 41 11 72 27 56   9   .   .   2   .   .
 27 304 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  1 41 11  . 27 56   9   .   .   2   .   .
 28 305 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  1 41 11 27  .  .  56   .   9   2   .   .
 29 306 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  1 41 11 27  . 56   .   .   9   2   .   .
 30 307 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  1 41 11 27 56  .   .   .   9   2   .   .
 31 308 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14  1 41 11 56 27  .   9   .   .   2   .   .
 32 299 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14 56 41 11  . 27 72   9   .   .   2   .   .
 33 300 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14 56 41 11 27  .  .  72   .   9   2   .   .
 34 301 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14 56 41 11 27  . 72   .   .   9   2   .   .
 35 302 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14 56 41 11 27 72  .   .   .   9   2   .   .
 36 303 * 1 3 3  7  8  3 12  5 15 26 30 36 32 42 39  6 35 14 56 41 11 72 27  .   9   .   .   2   .   .
 37 281 * 1 3 3  7  8  5 16  4 14  9 36  3 32 10 12 30 20  2  6 41 26  . 42 74  15   .   .  11   .   .
 38 282 * 1 3 3  7  8  5 16  4 14  9 36  3 32 10 12 30 20  2  6 41 26 74 42  .  15   .   .  11   .   .
 39 283 * 1 3 3  7  8  5 16  4 14  9 36  3 32 42 12 57 20  2  6 41 26  . 15 74  30   .   .  11   .   .
 40 284 * 1 3 3  7  8  5 16  4 14  9 36  3 32 42 12 57 20  2  6 41 26 74 15  .  30   .   .  11   .   .
 41 222 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  .  . 30 72  74   2   9   .   .   .
 42 221 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  .  . 30 74  72   2   9   .   .   .
 43 225 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  .  . 72 30  74   2   9   .   .   .
 44 226 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  .  . 72 74  30   2   9   .   .   .
 45 223 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  .  . 74 30  72   2   9   .   .   .
 46 224 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  .  . 74 72  30   2   9   .   .   .
 47 228 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 30  . 72  74   2   9   .   .   .
 48 227 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 30  . 74  72   2   9   .   .   .
 49 231 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 30 72  .  74   2   9   .   .   .
 50 232 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 30 72 74   .   2   9   .   .   .
 51 229 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 30 74  .  72   2   9   .   .   .
 52 230 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 30 74 72   .   2   9   .   .   .
 53 239 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 72  . 30  74   2   9   .   .   .
 54 240 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 72  . 74  30   2   9   .   .   .
 55 241 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 72 30  .  74   2   9   .   .   .
 56 242 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 72 30 74   .   2   9   .   .   .
 57 243 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 72 74  .  30   2   9   .   .   .
 58 244 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 72 74 30   .   2   9   .   .   .
 59 233 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 74  . 30  72   2   9   .   .   .
 60 234 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 74  . 72  30   2   9   .   .   .
 61 235 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 74 30  .  72   2   9   .   .   .
 62 236 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 74 30 72   .   2   9   .   .   .
 63 237 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 74 72  .  30   2   9   .   .   .
 64 238 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41  . 74 72 30   .   2   9   .   .   .
 65 246 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30  .  . 72  74   2   9   .   .   .
 66 245 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30  .  . 74  72   2   9   .   .   .
 67 249 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30  . 72  .  74   2   9   .   .   .
 68 250 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30  . 72 74   .   2   9   .   .   .
 69 247 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30  . 74  .  72   2   9   .   .   .
 70 248 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30  . 74 72   .   2   9   .   .   .
 71 254 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30 72  .  .  74   2   9   .   .   .
 72 255 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30 72  . 74   .   2   9   .   .   .
 73 256 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30 72 74  .   .   2   9   .   .   .
 74 251 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30 74  .  .  72   2   9   .   .   .
 75 252 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30 74  . 72   .   2   9   .   .   .
 76 253 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 30 74 72  .   .   2   9   .   .   .
 77 269 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72  .  . 30  74   2   9   .   .   .
 78 270 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72  .  . 74  30   2   9   .   .   .
 79 271 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72  . 30  .  74   2   9   .   .   .
 80 272 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72  . 30 74   .   2   9   .   .   .
 81 273 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72  . 74  .  30   2   9   .   .   .
 82 274 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72  . 74 30   .   2   9   .   .   .
 83 275 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72 30  .  .  74   2   9   .   .   .
 84 276 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72 30  . 74   .   2   9   .   .   .
 85 277 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72 30 74  .   .   2   9   .   .   .
 86 278 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72 74  .  .  30   2   9   .   .   .
 87 279 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72 74  . 30   .   2   9   .   .   .
 88 280 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 72 74 30  .   .   2   9   .   .   .
 89 257 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74  .  . 30  72   2   9   .   .   .
 90 258 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74  .  . 72  30   2   9   .   .   .
 91 259 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74  . 30  .  72   2   9   .   .   .
 92 260 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74  . 30 72   .   2   9   .   .   .
 93 261 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74  . 72  .  30   2   9   .   .   .
 94 262 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74  . 72 30   .   2   9   .   .   .
 95 263 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74 30  .  .  72   2   9   .   .   .
 96 264 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74 30  . 72   .   2   9   .   .   .
 97 265 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74 30 72  .   .   2   9   .   .   .
 98 266 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74 72  .  .  30   2   9   .   .   .
 99 267 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74 72  . 30   .   2   9   .   .   .
100 268 * 1 3 3  7  8  5 16  4 15 11 20 28 32 26 36 12  4 14  6 41 74 72 30  .   .   2   9   .   .   .
101 175 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36  .  4 14  6  2 41 20 32 72   9  11   .   .   .   .
102 176 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36  .  4 14  6  2 41 20 72 32   9  11   .   .   .   .
103 173 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36  .  4 14  6  2 41 32 20 72   9  11   .   .   .   .
104 174 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36  .  4 14  6  2 41 32 72 20   9  11   .   .   .   .
105 178 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36  .  4 14  6  2 41 72 20 32   9  11   .   .   .   .
106 177 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36  .  4 14  6  2 41 72 32 20   9  11   .   .   .   .
107 180 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 13  4 14  6  2 41  . 20 32   9  11   .   .   .   .
108 179 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 13  4 14  6  2 41  . 32 20   9  11   .   .   .   .
109 183 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 13  4 14  6  2 41 20  . 32   9  11   .   .   .   .
110 184 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 13  4 14  6  2 41 20 32  .   9  11   .   .   .   .
111 181 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 13  4 14  6  2 41 32  . 20   9  11   .   .   .   .
112 182 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 13  4 14  6  2 41 32 20  .   9  11   .   .   .   .
113 191 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 20  4 14  6  2 41  . 32 72   9  11   .   .   .   .
114 192 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 20  4 14  6  2 41  . 72 32   9  11   .   .   .   .
115 193 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 20  4 14  6  2 41 32  . 72   9  11   .   .   .   .
116 194 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 20  4 14  6  2 41 32 72  .   9  11   .   .   .   .
117 195 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 20  4 14  6  2 41 72  . 32   9  11   .   .   .   .
118 196 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 20  4 14  6  2 41 72 32  .   9  11   .   .   .   .
119 185 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 32  4 14  6  2 41  . 20 72   9  11   .   .   .   .
120 186 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 32  4 14  6  2 41  . 72 20   9  11   .   .   .   .
121 187 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 32  4 14  6  2 41 20  . 72   9  11   .   .   .   .
122 188 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 32  4 14  6  2 41 20 72  .   9  11   .   .   .   .
123 189 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 32  4 14  6  2 41 72  . 20   9  11   .   .   .   .
124 190 * 1 3 3  7  8  5 16  4 15 12  5 30 26 10 36 32  4 14  6  2 41 72 20  .   9  11   .   .   .   .
125 198 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41  . 42 65  71   .   9   .   .   .
126 197 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41  . 42 71  65   .   9   .   .   .
127 202 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41  . 65 42  71   .   9   .   .   .
128 201 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41  . 65 71  42   .   9   .   .   .
129 200 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41  . 71 42  65   .   9   .   .   .
130 199 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41  . 71 65  42   .   9   .   .   .
131 204 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 42  . 65  71   .   9   .   .   .
132 203 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 42  . 71  65   .   9   .   .   .
133 207 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 42 65  .  71   .   9   .   .   .
134 208 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 42 65 71   .   .   9   .   .   .
135 205 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 42 71  .  65   .   9   .   .   .
136 206 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 42 71 65   .   .   9   .   .   .
137 216 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 65  . 42  71   .   9   .   .   .
138 215 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 65  . 71  42   .   9   .   .   .
139 217 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 65 42  .  71   .   9   .   .   .
140 218 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 65 42 71   .   .   9   .   .   .
141 219 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 65 71  .  42   .   9   .   .   .
142 220 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 65 71 42   .   .   9   .   .   .
143 210 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 71  . 42  65   .   9   .   .   .
144 209 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 71  . 65  42   .   9   .   .   .
145 211 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 71 42  .  65   .   9   .   .   .
146 212 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 71 42 65   .   .   9   .   .   .
147 213 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 71 65  .  42   .   9   .   .   .
148 214 * 1 3 3  7  8  5 16  4 15 12 36 32 26 10 20 30 11 14  6  2 41 71 65 42   .   .   9   .   .   .
149 162 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47  .  . 20  32  17  15   .   .   .
150 161 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47  .  . 32  20  17  15   .   .   .
151 165 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47  . 20  .  32  17  15   .   .   .
152 166 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47  . 20 32   .  17  15   .   .   .
153 163 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47  . 32  .  20  17  15   .   .   .
154 164 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47  . 32 20   .  17  15   .   .   .
155 170 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47 20  .  .  32  17  15   .   .   .
156 171 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47 20  . 32   .  17  15   .   .   .
157 172 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47 20 32  .   .  17  15   .   .   .
158 167 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47 32  .  .  20  17  15   .   .   .
159 168 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47 32  . 20   .  17  15   .   .   .
160 169 * 1 4 2  2  1 11  3 10 21 18 36  1 38  1 10 12 26  8  6  5 47 32 20  .   .  17  15   .   .   .
161 150 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6  .  .  3  11  12  10   .   .   .
162 149 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6  .  . 15 100  12  10   .   .   .
163 153 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6  . 11  .  11  12  10   .   .   .
164 154 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6  . 11 15   .  12  10   .   .   .
165 151 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6  . 23  . 100  12  10   .   .   .
166 152 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6  . 23  3   .  12  10   .   .   .
167 158 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6 17  .  .  11  12  10   .   .   .
168 159 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6 17  . 15   .  12  10   .   .   .
169 160 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6 17 23  .   .  12  10   .   .   .
170 155 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6 29  .  . 100  12  10   .   .   .
171 156 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6 29  .  3   .  12  10   .   .   .
172 157 * 2 3 4  9  1  2 15  7 24 21 22  8  8 37 16  2 45 57 55 54  6 29 11  .   .  12  10   .   .   .
173 103 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  .  6 51 55 57 12 17 23 60  22  18   .   .   .   .
174 104 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  .  6 51 55 57 12 17 60 15  22  18   .   .   .   .
175 101 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  .  6 51 55 57 12 29 11 60  22  18   .   .   .   .
176 102 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  .  6 51 55 57 12 29 60  3  22  18   .   .   .   .
177 106 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  .  6 51 55 57 12 60 11 15  22  18   .   .   .   .
178 105 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  .  6 51 55 57 12 60 23  3  22  18   .   .   .   .
179 108 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  1  6 51 55 57 12  . 11 15  22  18   .   .   .   .
180 107 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  1  6 51 55 57 12  . 23  3  22  18   .   .   .   .
181 111 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  1  6 51 55 57 12 17  . 15  22  18   .   .   .   .
182 112 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  1  6 51 55 57 12 17 23  .  22  18   .   .   .   .
183 109 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  1  6 51 55 57 12 29  .  3  22  18   .   .   .   .
184 110 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43  1  6 51 55 57 12 29 11  .  22  18   .   .   .   .
185 119 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 41  6 51 55 57 12  . 23 60  22  18   .   .   .   .
186 120 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 41  6 51 55 57 12  . 60 15  22  18   .   .   .   .
187 121 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 41  6 51 55 57 12 29  . 60  22  18   .   .   .   .
188 122 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 41  6 51 55 57 12 29 60  .  22  18   .   .   .   .
189 123 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 41  6 51 55 57 12 60  . 15  22  18   .   .   .   .
190 124 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 41  6 51 55 57 12 60 23  .  22  18   .   .   .   .
191 113 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 53  6 51 55 57 12  . 11 60  22  18   .   .   .   .
192 114 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 53  6 51 55 57 12  . 60  3  22  18   .   .   .   .
193 115 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 53  6 51 55 57 12 17  . 60  22  18   .   .   .   .
194 116 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 53  6 51 55 57 12 17 60  .  22  18   .   .   .   .
195 117 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 53  6 51 55 57 12 60  .  3  22  18   .   .   .   .
196 118 * 2 4 3  4  7  8  2 13  1 27 16 20 20 28 43 53  6 51 55 57 12 60 11  .  22  18   .   .   .   .
197 126 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  .  1 61  67   .  16   .   .   .
198 125 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  .  1 67  61   .  16   .   .   .
199 130 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  . 61 67  90   .  16   .   .   .
200 129 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  . 61 90  67   .  16   .   .   .
201 128 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  . 67 61  90   .  16   .   .   .
202 127 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  . 67 90  61   .  16   .   .   .
203 132 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  7  . 61  67   .  16   .   .   .
204 131 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  7  . 67  61   .  16   .   .   .
205 135 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  7 61  .  67   .  16   .   .   .
206 136 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  7 61 67   .   .  16   .   .   .
207 133 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  7 67  .  61   .  16   .   .   .
208 134 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12  7 67 61   .   .  16   .   .   .
209 144 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 61  . 67  90   .  16   .   .   .
210 143 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 61  . 90  67   .  16   .   .   .
211 145 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 61  1  .  67   .  16   .   .   .
212 146 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 61  1 67   .   .  16   .   .   .
213 147 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 61 67  .  90   .  16   .   .   .
214 148 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 61 67 90   .   .  16   .   .   .
215 138 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 67  . 61  90   .  16   .   .   .
216 137 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 67  . 90  61   .  16   .   .   .
217 139 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 67  1  .  61   .  16   .   .   .
218 140 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 67  1 61   .   .  16   .   .   .
219 141 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 67 61  .  90   .  16   .   .   .
220 142 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 55 57 12 67 61 90   .   .  16   .   .   .
221  42 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  .  . 13 58  60  27  16   .   .   .
222  41 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  .  . 13 60  58  27  16   .   .   .
223  45 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  .  . 58  5  60  27  16   .   .   .
224  46 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  .  . 58 60   1  27  16   .   .   .
225  43 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  .  . 60  5  58  27  16   .   .   .
226  44 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  .  . 60 58   1  27  16   .   .   .
227  48 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 19  . 58  60  27  16   .   .   .
228  47 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 19  . 60  58  27  16   .   .   .
229  51 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 19 58  .  60  27  16   .   .   .
230  52 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 19 58 60   .  27  16   .   .   .
231  49 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 19 60  .  58  27  16   .   .   .
232  50 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 19 60 58   .  27  16   .   .   .
233  59 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 58  .  5  60  27  16   .   .   .
234  60 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 58  . 60   1  27  16   .   .   .
235  61 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 58 13  .  60  27  16   .   .   .
236  62 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 58 13 60   .  27  16   .   .   .
237  63 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 58 60  .   1  27  16   .   .   .
238  64 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 58 60  5   .  27  16   .   .   .
239  53 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 60  .  5  58  27  16   .   .   .
240  54 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 60  . 58   1  27  16   .   .   .
241  55 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 60 13  .  58  27  16   .   .   .
242  56 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 60 13 58   .  27  16   .   .   .
243  57 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 60 58  .   1  27  16   .   .   .
244  58 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18  . 60 58  5   .  27  16   .   .   .
245  66 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23  .  . 58  60  27  16   .   .   .
246  65 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23  .  . 60  58  27  16   .   .   .
247  69 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23  . 58  .  60  27  16   .   .   .
248  70 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23  . 58 60   .  27  16   .   .   .
249  67 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23  . 60  .  58  27  16   .   .   .
250  68 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23  . 60 58   .  27  16   .   .   .
251  74 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23 58  .  .  60  27  16   .   .   .
252  75 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23 58  . 60   .  27  16   .   .   .
253  76 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23 58 60  .   .  27  16   .   .   .
254  71 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23 60  .  .  58  27  16   .   .   .
255  72 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23 60  . 58   .  27  16   .   .   .
256  73 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 23 60 58  .   .  27  16   .   .   .
257  89 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58  .  .  5  60  27  16   .   .   .
258  90 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58  .  . 60   1  27  16   .   .   .
259  91 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58  . 13  .  60  27  16   .   .   .
260  92 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58  . 13 60   .  27  16   .   .   .
261  93 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58  . 60  .   1  27  16   .   .   .
262  94 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58  . 60  5   .  27  16   .   .   .
263  95 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58 19  .  .  60  27  16   .   .   .
264  96 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58 19  . 60   .  27  16   .   .   .
265  97 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58 19 60  .   .  27  16   .   .   .
266  98 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58 60  .  .   1  27  16   .   .   .
267  99 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58 60  .  5   .  27  16   .   .   .
268 100 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 58 60 13  .   .  27  16   .   .   .
269  77 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60  .  .  5  58  27  16   .   .   .
270  78 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60  .  . 58   1  27  16   .   .   .
271  79 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60  . 13  .  58  27  16   .   .   .
272  80 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60  . 13 58   .  27  16   .   .   .
273  81 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60  . 58  .   1  27  16   .   .   .
274  82 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60  . 58  5   .  27  16   .   .   .
275  83 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60 19  .  .  58  27  16   .   .   .
276  84 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60 19  . 58   .  27  16   .   .   .
277  85 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60 19 58  .   .  27  16   .   .   .
278  86 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60 58  .  .   1  27  16   .   .   .
279  87 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60 58  .  5   .  27  16   .   .   .
280  88 * 2 4 3  4  7  8  2 13  1 28  1 22 14 12 43  2  6 51 55 18 60 58 13  .   .  27  16   .   .   .
281  37 * 2 4 3  4  7  8  2 13  2 30 22  6 14 28 14 43 51 63 55 18 27  .  1 58  16   .   .  12   .   .
282  38 * 2 4 3  4  7  8  2 13  2 30 22  6 14 28 14 43 51 63 55 18 27 58  1  .  16   .   .  12   .   .
283  39 * 2 4 3  4  7  8  2 13  2 30 22  6 14 43 14 16 51 63 55 18 27  . 28 58   1   .   .  12   .   .
284  40 * 2 4 3  4  7  8  2 13  2 30 22  6 14 43 14 16 51 63 55 18 27 58 28  .   1   .   .  12   .   .
285  14 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43  .  8 36 51 22 18 42 40 16 60  76   .   .  21   .   .
286  13 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43  .  8 36 51 22 18 42 40 16 76  60   .   .  21   .   .
287  17 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43  7  8 36 51 22 18 42 40 16  .  76   .   .  21   .   .
288  18 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43  7  8 36 51 22 18 42 40 16 76   .   .   .  21   .   .
289  15 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 23  8 36 51 22 18 42 40 16  .  60   .   .  21   .   .
290  16 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 23  8 36 51 22 18 42 40 16 60   .   .   .  21   .   .
291  20 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  . 18 42 22  . 60  76   .  16  21   .   .
292  19 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  . 18 42 22  . 76  60   .  16  21   .   .
293  23 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  . 18 42 22 60  .  76   .  16  21   .   .
294  24 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  . 18 42 22 60 76   .   .  16  21   .   .
295  21 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  . 18 42 22 76  .  60   .  16  21   .   .
296  22 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  . 18 42 22 76 60   .   .  16  21   .   .
297  26 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  . 18 42 60 16 76  22   .   .  21   .   .
298  25 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  . 18 42 76 16 60  22   .   .  21   .   .
299  32 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  5 18 42  . 16 60  22   .   .  21   .   .
300  33 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  5 18 42 22  .  .  60   .  16  21   .   .
301  34 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  5 18 42 22  . 60   .   .  16  21   .   .
302  35 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  5 18 42 22 60  .   .   .  16  21   .   .
303  36 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51  5 18 42 60 16  .  22   .   .  21   .   .
304  27 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51 60 18 42  . 16 76  22   .   .  21   .   .
305  28 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51 60 18 42 22  .  .  76   .  16  21   .   .
306  29 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51 60 18 42 22  . 76   .   .  16  21   .   .
307  30 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51 60 18 42 22 76  .   .   .  16  21   .   .
308  31 * 2 4 3  4  7 10  6 12  1 13 28 14 14 43 40  8 36 51 60 18 42 76 16  .  22   .   .  21   .   .
309   2 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28  .  8 36 51 22 18 42 40 13 58  76   .   .  21   .   .
310   1 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28  .  8 36 51 22 18 42 40 13 76  58   .   .  21   .   .
311   5 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28  5  8 36 51 22 18 42 40 13  .  76   .   .  21   .   .
312   6 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28  5  8 36 51 22 18 42 40 13 76   .   .   .  21   .   .
313   3 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28 23  8 36 51 22 18 42 40 13  .  58   .   .  21   .   .
314   4 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28 23  8 36 51 22 18 42 40 13 58   .   .   .  21   .   .
315   8 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28 40  8 36 51  . 18 42 58 13 76  22   .   .  21   .   .
316   7 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28 40  8 36 51  . 18 42 76 13 58  22   .   .  21   .   .
317  11 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28 40  8 36 51  5 18 42  . 13 58  22   .   .  21   .   .
318  12 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28 40  8 36 51  5 18 42 58 13  .  22   .   .  21   .   .
319   9 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28 40  8 36 51 58 18 42  . 13 76  22   .   .  21   .   .
320  10 * 2 4 3  4  7 10  6 14  1 12 16 14 14 28 40  8 36 51 58 18 42 76 13  .  22   .   .  21   .   .
---------------------------------------------------------------------------
k=27, p_k=103, q_k=131, Omega(k)=141, n_cov=216
primes    3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131
  1 205 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4  .  .  30  46  19   .   .   9   .
  2 206 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4  .  .  46  30  19   .   .   9   .
  3 207 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4  . 30   .  46  19   .   .   9   .
  4 208 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4  . 30  46   .  19   .   .   9   .
  5 209 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4  . 46   .  30  19   .   .   9   .
  6 210 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4  . 46  30   .  19   .   .   9   .
  7 214 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4 30  .   .  46  19   .   .   9   .
  8 215 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4 30  .  46   .  19   .   .   9   .
  9 216 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4 30 46   .   .  19   .   .   9   .
 10 211 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4 46  .   .  30  19   .   .   9   .
 11 212 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4 46  .  30   .  19   .   .   9   .
 12 213 * 2 3 6  6  5 15  7 14 25 22  3  1 36  5 14 16 21 24 10 12 51  4 46 30   .   .  19   .   .   9   .
 13 183 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4  . 17  40  67  19   .   .   .   .
 14 184 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4  . 17  67  40  19   .   .   .   .
 15 181 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4  . 40  13  67  19   .   .   .   .
 16 182 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4  . 40  67  11  19   .   .   .   .
 17 186 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4  . 67  13  40  19   .   .   .   .
 18 185 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4  . 67  40  11  19   .   .   .   .
 19 193 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 25  .  40  67  19   .   .   .   .
 20 194 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 25  .  67  40  19   .   .   .   .
 21 195 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 25 40   .  67  19   .   .   .   .
 22 196 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 25 40  67   .  19   .   .   .   .
 23 197 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 25 67   .  40  19   .   .   .   .
 24 198 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 25 67  40   .  19   .   .   .   .
 25 187 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 40  .  13  67  19   .   .   .   .
 26 188 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 40  .  67  11  19   .   .   .   .
 27 189 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 40 17   .  67  19   .   .   .   .
 28 190 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 40 17  67   .  19   .   .   .   .
 29 191 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 40 67   .  11  19   .   .   .   .
 30 192 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 40 67  13   .  19   .   .   .   .
 31 200 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 67  .  13  40  19   .   .   .   .
 32 199 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 67  .  40  11  19   .   .   .   .
 33 203 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 67 17   .  40  19   .   .   .   .
 34 204 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 67 17  40   .  19   .   .   .   .
 35 201 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 67 40   .  11  19   .   .   .   .
 36 202 * 2 3 6  6  5 15  7 14 25 22  9  1 36  5 30 16 21 24 10 12 51  4 67 40  13   .  19   .   .   .   .
 37 116 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24  . 12 51  4 10 40  52  81  19   .   .   .   .
 38 115 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24  . 12 51  4 10 40  81  52  19   .   .   .   .
 39 119 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24  . 12 51  4 10 52  40  81  19   .   .   .   .
 40 120 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24  . 12 51  4 10 52  81  40  19   .   .   .   .
 41 117 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24  . 12 51  4 10 81  40  52  19   .   .   .   .
 42 118 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24  . 12 51  4 10 81  52  40  19   .   .   .   .
 43 135 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4  .  2  40  52  19   .   .   .   .
 44 136 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4  .  2  52  40  19   .   .   .   .
 45 134 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4  . 40  52  99  19   .   .   .   .
 46 133 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4  . 40  99  52  19   .   .   .   .
 47 137 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4  . 52  40  99  19   .   .   .   .
 48 138 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4  . 52  99  40  19   .   .   .   .
 49 151 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 10  .  40  52  19   .   .   .   .
 50 152 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 10  .  52  40  19   .   .   .   .
 51 153 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 10 40   .  52  19   .   .   .   .
 52 154 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 10 40  52   .  19   .   .   .   .
 53 155 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 10 52   .  40  19   .   .   .   .
 54 156 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 10 52  40   .  19   .   .   .   .
 55 146 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 40  .  52  99  19   .   .   .   .
 56 145 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 40  .  99  52  19   .   .   .   .
 57 147 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 40  2   .  52  19   .   .   .   .
 58 148 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 40  2  52   .  19   .   .   .   .
 59 149 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 40 52   .  99  19   .   .   .   .
 60 150 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 40 52  99   .  19   .   .   .   .
 61 139 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 52  .  40  99  19   .   .   .   .
 62 140 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 52  .  99  40  19   .   .   .   .
 63 143 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 52  2   .  40  19   .   .   .   .
 64 144 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 52  2  40   .  19   .   .   .   .
 65 141 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 52 40   .  99  19   .   .   .   .
 66 142 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 10 12 51  4 52 40  99   .  19   .   .   .   .
 67 128 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 40 12 51  4 10  .  52  81  19   .   .   .   .
 68 127 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 40 12 51  4 10  .  81  52  19   .   .   .   .
 69 131 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 40 12 51  4 10 52   .  81  19   .   .   .   .
 70 132 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 40 12 51  4 10 52  81   .  19   .   .   .   .
 71 129 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 40 12 51  4 10 81   .  52  19   .   .   .   .
 72 130 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 40 12 51  4 10 81  52   .  19   .   .   .   .
 73 121 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 52 12 51  4 10  .  40  81  19   .   .   .   .
 74 122 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 52 12 51  4 10  .  81  40  19   .   .   .   .
 75 123 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 52 12 51  4 10 40   .  81  19   .   .   .   .
 76 124 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 52 12 51  4 10 40  81   .  19   .   .   .   .
 77 125 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 52 12 51  4 10 81   .  40  19   .   .   .   .
 78 126 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 16 21 24 52 12 51  4 10 81  40   .  19   .   .   .   .
 79 158 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4  . 16  52  75  19   .   .   .   .
 80 157 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4  . 16  75  52  19   .   .   .   .
 81 161 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4  . 52  16  75  19   .   .   .   .
 82 162 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4  . 52  75  16  19   .   .   .   .
 83 159 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4  . 75  16  52  19   .   .   .   .
 84 160 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4  . 75  52  16  19   .   .   .   .
 85 170 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 16  .  52  75  19   .   .   .   .
 86 169 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 16  .  75  52  19   .   .   .   .
 87 173 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 16 52   .  75  19   .   .   .   .
 88 174 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 16 52  75   .  19   .   .   .   .
 89 171 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 16 75   .  52  19   .   .   .   .
 90 172 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 16 75  52   .  19   .   .   .   .
 91 163 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 52  .  16  75  19   .   .   .   .
 92 164 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 52  .  75  16  19   .   .   .   .
 93 165 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 52 16   .  75  19   .   .   .   .
 94 166 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 52 16  75   .  19   .   .   .   .
 95 167 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 52 75   .  16  19   .   .   .   .
 96 168 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 52 75  16   .  19   .   .   .   .
 97 175 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 75  .  16  52  19   .   .   .   .
 98 176 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 75  .  52  16  19   .   .   .   .
 99 177 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 75 16   .  52  19   .   .   .   .
100 178 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 75 16  52   .  19   .   .   .   .
101 179 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 75 52   .  16  19   .   .   .   .
102 180 * 2 3 6  6  5 15  7 14 25 22  9  1 36 20 30 40 21 24 10 12 51  4 75 52  16   .  19   .   .   .   .
103 110 * 2 3 6  6  5 15  7 14 25 22 15  1 36 20 46 16 21 24 10 12 51  4  . 30  19  40   .   .   .   9   .
104 109 * 2 3 6  6  5 15  7 14 25 22 15  1 36 20 46 16 21 24 10 12 51  4  . 40  19  30   .   .   .   9   .
105 113 * 2 3 6  6  5 15  7 14 25 22 15  1 36 20 46 16 21 24 10 12 51  4 30  .  19  40   .   .   .   9   .
106 114 * 2 3 6  6  5 15  7 14 25 22 15  1 36 20 46 16 21 24 10 12 51  4 30 40  19   .   .   .   .   9   .
107 111 * 2 3 6  6  5 15  7 14 25 22 15  1 36 20 46 16 21 24 10 12 51  4 40  .  19  30   .   .   .   9   .
108 112 * 2 3 6  6  5 15  7 14 25 22 15  1 36 20 46 16 21 24 10 12 51  4 40 30  19   .   .   .   .   9   .
109 104 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28 43  8 60 51 61 57 12 55  .  5  22   9   .   .   .   6   .
110 103 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28 43  8 60 51 61 57 12 55  . 15  22 102   .   .   .   6   .
111 107 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28 43  8 60 51 61 57 12 55 13  .  22   9   .   .   .   6   .
112 108 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28 43  8 60 51 61 57 12 55 13 15  22   .   .   .   .   6   .
113 105 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28 43  8 60 51 61 57 12 55 23  .  22 102   .   .   .   6   .
114 106 * 2 4 3  4  7  8  2 13  1 27 16 18 20 28 43  8 60 51 61 57 12 55 23  5  22   .   .   .   .   6   .
115  38 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51  . 57 12 55 43  5  61  90  16   .   .   .   .
116  37 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51  . 57 12 55 43  5  90  61  16   .   .   .   .
117  41 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51  . 57 12 55 43 61   1  90  16   .   .   .   .
118  42 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51  . 57 12 55 43 61  90 102  16   .   .   .   .
119  39 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51  . 57 12 55 43 90   1  61  16   .   .   .   .
120  40 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51  . 57 12 55 43 90  61 102  16   .   .   .   .
121  73 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 19 57 12 55 43  .   1  61  16   .   .   .   .
122  74 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 19 57 12 55 43  .  61 102  16   .   .   .   .
123  75 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 19 57 12 55 43  5   .  61  16   .   .   .   .
124  76 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 19 57 12 55 43  5  61   .  16   .   .   .   .
125  77 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 19 57 12 55 43 61   . 102  16   .   .   .   .
126  78 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 19 57 12 55 43 61   1   .  16   .   .   .   .
127  68 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 31 57 12 55 43  .  61  90  16   .   .   .   .
128  67 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 31 57 12 55 43  .  90  61  16   .   .   .   .
129  71 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 31 57 12 55 43 61   .  90  16   .   .   .   .
130  72 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 31 57 12 55 43 61  90   .  16   .   .   .   .
131  69 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 31 57 12 55 43 90   .  61  16   .   .   .   .
132  70 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 31 57 12 55 43 90  61   .  16   .   .   .   .
133  46 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  .  5  43  90  16   .   .   .   .
134  45 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  .  5  90  43  16   .   .   .   .
135  43 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  . 43   1  90  16   .   .   .   .
136  44 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  . 43  90 102  16   .   .   .   .
137  47 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  . 90   1  43  16   .   .   .   .
138  48 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  . 90  43 102  16   .   .   .   .
139  61 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  1  .   1  43  16   .   .   .   .
140  62 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  1  .  43 102  16   .   .   .   .
141  65 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  1  5   .  43  16   .   .   .   .
142  66 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  1  5  43   .  16   .   .   .   .
143  63 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  1 43   . 102  16   .   .   .   .
144  64 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55  1 43   1   .  16   .   .   .   .
145  56 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 13  .  43  90  16   .   .   .   .
146  55 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 13  .  90  43  16   .   .   .   .
147  57 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 13 43   .  90  16   .   .   .   .
148  58 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 13 43  90   .  16   .   .   .   .
149  59 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 13 90   .  43  16   .   .   .   .
150  60 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 13 90  43   .  16   .   .   .   .
151  49 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 43  .   1  90  16   .   .   .   .
152  50 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 43  .  90 102  16   .   .   .   .
153  51 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 43  5   .  90  16   .   .   .   .
154  52 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 43  5  90   .  16   .   .   .   .
155  53 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 43 90   . 102  16   .   .   .   .
156  54 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6  8 60 51 61 57 12 55 43 90   1   .  16   .   .   .   .
157  80 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  . 29  67  90  16   .   .   .   .
158  79 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  . 29  90  67  16   .   .   .   .
159  83 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  . 67  25  90  16   .   .   .   .
160  84 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  . 67  90  23  16   .   .   .   .
161  81 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  . 90  25  67  16   .   .   .   .
162  82 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  . 90  67  23  16   .   .   .   .
163  91 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  1  .  25  67  16   .   .   .   .
164  92 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  1  .  67  23  16   .   .   .   .
165  93 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  1 29   .  67  16   .   .   .   .
166  94 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  1 29  67   .  16   .   .   .   .
167  95 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  1 67   .  23  16   .   .   .   .
168  96 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55  1 67  25   .  16   .   .   .   .
169  86 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 37  .  67  90  16   .   .   .   .
170  85 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 37  .  90  67  16   .   .   .   .
171  89 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 37 67   .  90  16   .   .   .   .
172  90 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 37 67  90   .  16   .   .   .   .
173  87 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 37 90   .  67  16   .   .   .   .
174  88 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 37 90  67   .  16   .   .   .   .
175  97 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 67  .  25  90  16   .   .   .   .
176  98 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 67  .  90  23  16   .   .   .   .
177  99 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 67 29   .  90  16   .   .   .   .
178 100 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 67 29  90   .  16   .   .   .   .
179 101 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 67 90   .  23  16   .   .   .   .
180 102 * 2 4 3  4  7  8  2 13  1 27 22 18 20 28  6 43 60 51 61 57 12 55 67 90  25   .  16   .   .   .   .
181  15 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55  .  5  28  75  16   .   .   .   .
182  16 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55  .  5  75  28  16   .   .   .   .
183  13 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55  . 28   1  75  16   .   .   .   .
184  14 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55  . 28  75 102  16   .   .   .   .
185  18 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55  . 75   1  28  16   .   .   .   .
186  17 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55  . 75  28 102  16   .   .   .   .
187  25 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 13  .  28  75  16   .   .   .   .
188  26 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 13  .  75  28  16   .   .   .   .
189  27 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 13 28   .  75  16   .   .   .   .
190  28 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 13 28  75   .  16   .   .   .   .
191  29 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 13 75   .  28  16   .   .   .   .
192  30 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 13 75  28   .  16   .   .   .   .
193  19 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 28  .   1  75  16   .   .   .   .
194  20 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 28  .  75 102  16   .   .   .   .
195  21 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 28  5   .  75  16   .   .   .   .
196  22 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 28  5  75   .  16   .   .   .   .
197  23 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 28 75   . 102  16   .   .   .   .
198  24 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 28 75   1   .  16   .   .   .   .
199  32 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 75  .   1  28  16   .   .   .   .
200  31 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 75  .  28 102  16   .   .   .   .
201  35 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 75  5   .  28  16   .   .   .   .
202  36 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 75  5  28   .  16   .   .   .   .
203  33 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 75 28   . 102  16   .   .   .   .
204  34 * 2 4 3  4  7  8  2 13  1 27 22 18 20 43  6  8 60 51 61 57 12 55 75 28   1   .  16   .   .   .   .
205   1 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  .  .  11  96  16   .   .   6   .
206   2 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  .  .  96   9  16   .   .   6   .
207   3 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  . 15   .  96  16   .   .   6   .
208   4 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  . 15  96   .  16   .   .   6   .
209   5 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  . 96   .   9  16   .   .   6   .
210   6 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  . 96  11   .  16   .   .   6   .
211  10 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  7  .   .   9  16   .   .   6   .
212  11 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  7  .  11   .  16   .   .   6   .
213  12 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55  7 15   .   .  16   .   .   6   .
214   7 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55 23  .   .  96  16   .   .   6   .
215   8 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55 23  .  96   .  16   .   .   6   .
216   9 * 2 4 3  4  7  8  2 13  1 27 28 18 20 43 22  8 60 51 61 57 12 55 23 96   .   .  16   .   .   6   .
---------------------------------------------------------------------------
k=28, p_k=107, q_k=139, Omega(k)=149, n_cov=0
---------------------------------------------------------------------------
k=29, p_k=109, q_k=149, Omega(k)=155, n_cov=2074
primes      3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149
   1 1839 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 24  33  35  68  96   .  23   .   .   .   .
   2 1838 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 24  33  35  96  68   .  23   .   .   .   .
   3 1842 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 24  33  68  35  96   .  23   .   .   .   .
   4 1843 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 24  33  68  96  35   .  23   .   .   .   .
   5 1840 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 24  33  96  35  68   .  23   .   .   .   .
   6 1841 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 24  33  96  68  35   .  23   .   .   .   .
   7 1833 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 35  33  24  68  96   .  23   .   .   .   .
   8 1832 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 35  33  24  96  68   .  23   .   .   .   .
   9 1836 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 35  33  68  24  96   .  23   .   .   .   .
  10 1837 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 35  33  68  96  24   .  23   .   .   .   .
  11 1834 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 35  33  96  24  68   .  23   .   .   .   .
  12 1835 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 35  33  96  68  24   .  23   .   .   .   .
  13 1852 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 68  33  24  35  96   .  23   .   .   .   .
  14 1853 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 68  33  24  96  35   .  23   .   .   .   .
  15 1850 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 68  33  35  24  96   .  23   .   .   .   .
  16 1851 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 68  33  35  96  24   .  23   .   .   .   .
  17 1855 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 68  33  96  24  35   .  23   .   .   .   .
  18 1854 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 68  33  96  35  24   .  23   .   .   .   .
  19 1846 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 96  33  24  35  68   .  23   .   .   .   .
  20 1847 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 96  33  24  68  35   .  23   .   .   .   .
  21 1844 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 96  33  35  24  68   .  23   .   .   .   .
  22 1845 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 96  33  35  68  24   .  23   .   .   .   .
  23 1849 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 96  33  68  24  35   .  23   .   .   .   .
  24 1848 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38  . 26 14 18 39 96  33  68  35  24   .  23   .   .   .   .
  25 1929 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39  .  33  35  68  96   .  23   .   .   .   .
  26 1928 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39  .  33  35  96  68   .  23   .   .   .   .
  27 1932 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39  .  33  68  35  96   .  23   .   .   .   .
  28 1933 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39  .  33  68  96  35   .  23   .   .   .   .
  29 1930 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39  .  33  96  35  68   .  23   .   .   .   .
  30 1931 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39  .  33  96  68  35   .  23   .   .   .   .
  31 1935 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 35  33   .  68  96   .  23   .   .   .   .
  32 1934 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 35  33   .  96  68   .  23   .   .   .   .
  33 1938 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 35  33  68   .  96   .  23   .   .   .   .
  34 1939 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 35  33  68  96   .   .  23   .   .   .   .
  35 1936 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 35  33  96   .  68   .  23   .   .   .   .
  36 1937 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 35  33  96  68   .   .  23   .   .   .   .
  37 1946 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 68  33   .  35  96   .  23   .   .   .   .
  38 1947 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 68  33   .  96  35   .  23   .   .   .   .
  39 1948 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 68  33  35   .  96   .  23   .   .   .   .
  40 1949 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 68  33  35  96   .   .  23   .   .   .   .
  41 1950 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 68  33  96   .  35   .  23   .   .   .   .
  42 1951 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 68  33  96  35   .   .  23   .   .   .   .
  43 1940 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 96  33   .  35  68   .  23   .   .   .   .
  44 1941 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 96  33   .  68  35   .  23   .   .   .   .
  45 1942 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 96  33  35   .  68   .  23   .   .   .   .
  46 1943 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 96  33  35  68   .   .  23   .   .   .   .
  47 1944 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 96  33  68   .  35   .  23   .   .   .   .
  48 1945 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 24 26 14 18 39 96  33  68  35   .   .  23   .   .   .   .
  49 1906 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39  .  33  24  35  68   .  23   .   .   .   .
  50 1907 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39  .  33  24  68  35   .  23   .   .   .   .
  51 1904 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39  .  33  35  24  68   .  23   .   .   .   .
  52 1905 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39  .  33  35  68  24   .  23   .   .   .   .
  53 1909 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39  .  33  68  24  35   .  23   .   .   .   .
  54 1908 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39  .  33  68  35  24   .  23   .   .   .   .
  55 1916 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 24  33   .  35  68   .  23   .   .   .   .
  56 1917 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 24  33   .  68  35   .  23   .   .   .   .
  57 1918 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 24  33  35   .  68   .  23   .   .   .   .
  58 1919 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 24  33  35  68   .   .  23   .   .   .   .
  59 1920 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 24  33  68   .  35   .  23   .   .   .   .
  60 1921 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 24  33  68  35   .   .  23   .   .   .   .
  61 1910 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 35  33   .  24  68   .  23   .   .   .   .
  62 1911 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 35  33   .  68  24   .  23   .   .   .   .
  63 1912 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 35  33  24   .  68   .  23   .   .   .   .
  64 1913 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 35  33  24  68   .   .  23   .   .   .   .
  65 1914 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 35  33  68   .  24   .  23   .   .   .   .
  66 1915 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 35  33  68  24   .   .  23   .   .   .   .
  67 1923 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 68  33   .  24  35   .  23   .   .   .   .
  68 1922 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 68  33   .  35  24   .  23   .   .   .   .
  69 1926 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 68  33  24   .  35   .  23   .   .   .   .
  70 1927 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 68  33  24  35   .   .  23   .   .   .   .
  71 1924 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 68  33  35   .  24   .  23   .   .   .   .
  72 1925 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 25 26 14 18 39 68  33  35  24   .   .  23   .   .   .   .
  73 1881 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39  .  33  24  68  96   .  23   .   .   .   .
  74 1880 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39  .  33  24  96  68   .  23   .   .   .   .
  75 1884 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39  .  33  68  24  96   .  23   .   .   .   .
  76 1885 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39  .  33  68  96  24   .  23   .   .   .   .
  77 1882 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39  .  33  96  24  68   .  23   .   .   .   .
  78 1883 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39  .  33  96  68  24   .  23   .   .   .   .
  79 1887 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 24  33   .  68  96   .  23   .   .   .   .
  80 1886 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 24  33   .  96  68   .  23   .   .   .   .
  81 1890 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 24  33  68   .  96   .  23   .   .   .   .
  82 1891 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 24  33  68  96   .   .  23   .   .   .   .
  83 1888 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 24  33  96   .  68   .  23   .   .   .   .
  84 1889 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 24  33  96  68   .   .  23   .   .   .   .
  85 1898 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 68  33   .  24  96   .  23   .   .   .   .
  86 1899 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 68  33   .  96  24   .  23   .   .   .   .
  87 1900 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 68  33  24   .  96   .  23   .   .   .   .
  88 1901 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 68  33  24  96   .   .  23   .   .   .   .
  89 1902 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 68  33  96   .  24   .  23   .   .   .   .
  90 1903 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 68  33  96  24   .   .  23   .   .   .   .
  91 1892 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 96  33   .  24  68   .  23   .   .   .   .
  92 1893 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 96  33   .  68  24   .  23   .   .   .   .
  93 1894 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 96  33  24   .  68   .  23   .   .   .   .
  94 1895 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 96  33  24  68   .   .  23   .   .   .   .
  95 1896 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 96  33  68   .  24   .  23   .   .   .   .
  96 1897 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 35 26 14 18 39 96  33  68  24   .   .  23   .   .   .   .
  97 1858 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39  .  33  24  35  96   .  23   .   .   .   .
  98 1859 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39  .  33  24  96  35   .  23   .   .   .   .
  99 1856 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39  .  33  35  24  96   .  23   .   .   .   .
 100 1857 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39  .  33  35  96  24   .  23   .   .   .   .
 101 1861 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39  .  33  96  24  35   .  23   .   .   .   .
 102 1860 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39  .  33  96  35  24   .  23   .   .   .   .
 103 1868 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 24  33   .  35  96   .  23   .   .   .   .
 104 1869 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 24  33   .  96  35   .  23   .   .   .   .
 105 1870 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 24  33  35   .  96   .  23   .   .   .   .
 106 1871 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 24  33  35  96   .   .  23   .   .   .   .
 107 1872 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 24  33  96   .  35   .  23   .   .   .   .
 108 1873 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 24  33  96  35   .   .  23   .   .   .   .
 109 1862 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 35  33   .  24  96   .  23   .   .   .   .
 110 1863 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 35  33   .  96  24   .  23   .   .   .   .
 111 1864 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 35  33  24   .  96   .  23   .   .   .   .
 112 1865 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 35  33  24  96   .   .  23   .   .   .   .
 113 1866 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 35  33  96   .  24   .  23   .   .   .   .
 114 1867 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 35  33  96  24   .   .  23   .   .   .   .
 115 1875 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 96  33   .  24  35   .  23   .   .   .   .
 116 1874 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 96  33   .  35  24   .  23   .   .   .   .
 117 1878 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 96  33  24   .  35   .  23   .   .   .   .
 118 1879 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 96  33  24  35   .   .  23   .   .   .   .
 119 1876 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 96  33  35   .  24   .  23   .   .   .   .
 120 1877 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30  4 38 68 26 14 18 39 96  33  35  24   .   .  23   .   .   .   .
 121 1960 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 24  33  65  19  68   .  23   .   .   .   .
 122 1961 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 24  33  65  68  17   .  23   .   .   .   .
 123 1958 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 24  33  68  19  65   .  23   .   .   .   .
 124 1959 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 24  33  68  65  17   .  23   .   .   .   .
 125 1953 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 29  33  24  65  68   .  23   .   .   .   .
 126 1952 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 29  33  24  68  65   .  23   .   .   .   .
 127 1956 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 29  33  65  24  68   .  23   .   .   .   .
 128 1957 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 29  33  65  68  24   .  23   .   .   .   .
 129 1954 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 29  33  68  24  65   .  23   .   .   .   .
 130 1955 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 29  33  68  65  24   .  23   .   .   .   .
 131 1966 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 65  33  24  19  68   .  23   .   .   .   .
 132 1967 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 65  33  24  68  17   .  23   .   .   .   .
 133 1969 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 65  33  68  19  24   .  23   .   .   .   .
 134 1968 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 65  33  68  24  17   .  23   .   .   .   .
 135 1962 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 68  33  24  19  65   .  23   .   .   .   .
 136 1963 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 68  33  24  65  17   .  23   .   .   .   .
 137 1965 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 68  33  65  19  24   .  23   .   .   .   .
 138 1964 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38  . 26 14 18 39 68  33  65  24  17   .  23   .   .   .   .
 139 2032 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33  65  19  68   .  23   .   .   .   .
 140 2033 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33  65  68  17   .  23   .   .   .   .
 141 2030 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33  68  19  65   .  23   .   .   .   .
 142 2031 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33  68  65  17   .  23   .   .   .   .
 143 2035 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 29  33   .  65  68   .  23   .   .   .   .
 144 2034 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 29  33   .  68  65   .  23   .   .   .   .
 145 2038 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 29  33  65   .  68   .  23   .   .   .   .
 146 2039 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 29  33  65  68   .   .  23   .   .   .   .
 147 2036 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 29  33  68   .  65   .  23   .   .   .   .
 148 2037 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 29  33  68  65   .   .  23   .   .   .   .
 149 2044 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33   .  19  68   .  23   .   .   .   .
 150 2045 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33   .  68  17   .  23   .   .   .   .
 151 2046 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33  68   .  17   .  23   .   .   .   .
 152 2047 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33  68  19   .   .  23   .   .   .   .
 153 2040 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 68  33   .  19  65   .  23   .   .   .   .
 154 2041 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 68  33   .  65  17   .  23   .   .   .   .
 155 2042 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 68  33  65   .  17   .  23   .   .   .   .
 156 2043 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 24 26 14 18 39 68  33  65  19   .   .  23   .   .   .   .
 157 2007 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39  .  33  24  65  68   .  23   .   .   .   .
 158 2006 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39  .  33  24  68  65   .  23   .   .   .   .
 159 2010 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39  .  33  65  24  68   .  23   .   .   .   .
 160 2011 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39  .  33  65  68  24   .  23   .   .   .   .
 161 2008 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39  .  33  68  24  65   .  23   .   .   .   .
 162 2009 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39  .  33  68  65  24   .  23   .   .   .   .
 163 2013 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 24  33   .  65  68   .  23   .   .   .   .
 164 2012 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 24  33   .  68  65   .  23   .   .   .   .
 165 2016 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 24  33  65   .  68   .  23   .   .   .   .
 166 2017 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 24  33  65  68   .   .  23   .   .   .   .
 167 2014 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 24  33  68   .  65   .  23   .   .   .   .
 168 2015 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 24  33  68  65   .   .  23   .   .   .   .
 169 2024 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 65  33   .  24  68   .  23   .   .   .   .
 170 2025 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 65  33   .  68  24   .  23   .   .   .   .
 171 2026 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 65  33  24   .  68   .  23   .   .   .   .
 172 2027 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 65  33  24  68   .   .  23   .   .   .   .
 173 2028 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 65  33  68   .  24   .  23   .   .   .   .
 174 2029 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 65  33  68  24   .   .  23   .   .   .   .
 175 2018 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 68  33   .  24  65   .  23   .   .   .   .
 176 2019 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 68  33   .  65  24   .  23   .   .   .   .
 177 2020 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 68  33  24   .  65   .  23   .   .   .   .
 178 2021 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 68  33  24  65   .   .  23   .   .   .   .
 179 2022 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 68  33  65   .  24   .  23   .   .   .   .
 180 2023 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 55 26 14 18 39 68  33  65  24   .   .  23   .   .   .   .
 181 1988 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39  .  33  24  19  68   .  23   .   .   .   .
 182 1989 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39  .  33  24  68  17   .  23   .   .   .   .
 183 1991 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39  .  33  68  19  24   .  23   .   .   .   .
 184 1990 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39  .  33  68  24  17   .  23   .   .   .   .
 185 1998 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 24  33   .  19  68   .  23   .   .   .   .
 186 1999 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 24  33   .  68  17   .  23   .   .   .   .
 187 2000 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 24  33  68   .  17   .  23   .   .   .   .
 188 2001 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 24  33  68  19   .   .  23   .   .   .   .
 189 1992 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 29  33   .  24  68   .  23   .   .   .   .
 190 1993 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 29  33   .  68  24   .  23   .   .   .   .
 191 1994 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 29  33  24   .  68   .  23   .   .   .   .
 192 1995 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 29  33  24  68   .   .  23   .   .   .   .
 193 1996 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 29  33  68   .  24   .  23   .   .   .   .
 194 1997 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 29  33  68  24   .   .  23   .   .   .   .
 195 2003 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 68  33   .  19  24   .  23   .   .   .   .
 196 2002 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 68  33   .  24  17   .  23   .   .   .   .
 197 2004 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 68  33  24   .  17   .  23   .   .   .   .
 198 2005 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 65 26 14 18 39 68  33  24  19   .   .  23   .   .   .   .
 199 1970 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39  .  33  24  19  65   .  23   .   .   .   .
 200 1971 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39  .  33  24  65  17   .  23   .   .   .   .
 201 1973 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39  .  33  65  19  24   .  23   .   .   .   .
 202 1972 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39  .  33  65  24  17   .  23   .   .   .   .
 203 1980 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 24  33   .  19  65   .  23   .   .   .   .
 204 1981 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 24  33   .  65  17   .  23   .   .   .   .
 205 1982 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 24  33  65   .  17   .  23   .   .   .   .
 206 1983 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 24  33  65  19   .   .  23   .   .   .   .
 207 1974 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 29  33   .  24  65   .  23   .   .   .   .
 208 1975 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 29  33   .  65  24   .  23   .   .   .   .
 209 1976 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 29  33  24   .  65   .  23   .   .   .   .
 210 1977 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 29  33  24  65   .   .  23   .   .   .   .
 211 1978 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 29  33  65   .  24   .  23   .   .   .   .
 212 1979 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 29  33  65  24   .   .  23   .   .   .   .
 213 1985 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 65  33   .  19  24   .  23   .   .   .   .
 214 1984 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 65  33   .  24  17   .  23   .   .   .   .
 215 1986 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 65  33  24   .  17   .  23   .   .   .   .
 216 1987 * 1 2 6  9  6 12  2  5  8  5  7 15 11  3  7 30 35 38 68 26 14 18 39 65  33  24  19   .   .  23   .   .   .   .
 217 1811 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15  .  4 38 18 26 14 30 39 24  33  35  56  96   .  23   .   .   .   .
 218 1810 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15  .  4 38 18 26 14 30 39 24  33  35  96  56   .  23   .   .   .   .
 219 1808 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15  .  4 38 18 26 14 30 39 56  33  35  24  96   .  23   .   .   .   .
 220 1809 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15  .  4 38 18 26 14 30 39 56  33  35  96  24   .  23   .   .   .   .
 221 1812 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15  .  4 38 18 26 14 30 39 96  33  35  24  56   .  23   .   .   .   .
 222 1813 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15  .  4 38 18 26 14 30 39 96  33  35  56  24   .  23   .   .   .   .
 223 1821 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 24  4 38 18 26 14 30 39  .  33  35  56  96   .  23   .   .   .   .
 224 1820 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 24  4 38 18 26 14 30 39  .  33  35  96  56   .  23   .   .   .   .
 225 1822 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 24  4 38 18 26 14 30 39 56  33  35   .  96   .  23   .   .   .   .
 226 1823 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 24  4 38 18 26 14 30 39 56  33  35  96   .   .  23   .   .   .   .
 227 1824 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 24  4 38 18 26 14 30 39 96  33  35   .  56   .  23   .   .   .   .
 228 1825 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 24  4 38 18 26 14 30 39 96  33  35  56   .   .  23   .   .   .   .
 229 1814 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 37  4 38 18 26 14 30 39  .  33  35  24  56   .  23   .   .   .   .
 230 1815 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 37  4 38 18 26 14 30 39  .  33  35  56  24   .  23   .   .   .   .
 231 1818 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 37  4 38 18 26 14 30 39 24  33  35   .  56   .  23   .   .   .   .
 232 1819 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 37  4 38 18 26 14 30 39 24  33  35  56   .   .  23   .   .   .   .
 233 1816 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 37  4 38 18 26 14 30 39 56  33  35   .  24   .  23   .   .   .   .
 234 1817 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 37  4 38 18 26 14 30 39 56  33  35  24   .   .  23   .   .   .   .
 235 1826 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 56  4 38 18 26 14 30 39  .  33  35  24  96   .  23   .   .   .   .
 236 1827 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 56  4 38 18 26 14 30 39  .  33  35  96  24   .  23   .   .   .   .
 237 1828 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 56  4 38 18 26 14 30 39 24  33  35   .  96   .  23   .   .   .   .
 238 1829 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 56  4 38 18 26 14 30 39 24  33  35  96   .   .  23   .   .   .   .
 239 1830 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 56  4 38 18 26 14 30 39 96  33  35   .  24   .  23   .   .   .   .
 240 1831 * 1 2 6  9  6 12  2  5  8  5  7 19 11  3 15 56  4 38 18 26 14 30 39 96  33  35  24   .   .  23   .   .   .   .
 241 2061 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15  . 38 14 18 65 26 30 39  .  56  96  33  35   .   .  24   .  11   .
 242 2060 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15  . 38 14 18 65 26 30 39  .  96  56  33  35   .   .  24   .  11   .
 243 2062 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15  . 38 14 18 65 26 30 39 56   .  96  33  35   .   .  24   .  11   .
 244 2063 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15  . 38 14 18 65 26 30 39 56  96   .  33  35   .   .  24   .  11   .
 245 2064 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15  . 38 14 18 65 26 30 39 96   .  56  33  35   .   .  24   .  11   .
 246 2065 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15  . 38 14 18 65 26 30 39 96  56   .  33  35   .   .  24   .  11   .
 247 2066 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 37 38 14 18 65 26 30 39  .  24  56  33  35   .   .   .   .  11   .
 248 2067 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 37 38 14 18 65 26 30 39  .  56  24  33  35   .   .   .   .  11   .
 249 2070 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 37 38 14 18 65 26 30 39 24   .  56  33  35   .   .   .   .  11   .
 250 2071 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 37 38 14 18 65 26 30 39 24  56   .  33  35   .   .   .   .  11   .
 251 2068 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 37 38 14 18 65 26 30 39 56   .  24  33  35   .   .   .   .  11   .
 252 2069 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 37 38 14 18 65 26 30 39 56  24   .  33  35   .   .   .   .  11   .
 253 2072 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 56 38 14 18 65 26 30 39  .   .  96  33  35   .   .  24   .  11   .
 254 2073 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 56 38 14 18 65 26 30 39  .  96   .  33  35   .   .  24   .  11   .
 255 2074 * 1 2 6  9  6 12  2  5  8  5 23  3  7  7 15 56 38 14 18 65 26 30 39 96   .   .  33  35   .   .  24   .  11   .
 256 2048 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39  .   .  50  33  81   .   .  24   .  11   .
 257 2049 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39  .   .  81  33  50   .   .  24   .  11   .
 258 2050 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39  .  50   .  33  81   .   .  24   .  11   .
 259 2051 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39  .  50  81  33   .   .   .  24   .  11   .
 260 2052 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39  .  81   .  33  50   .   .  24   .  11   .
 261 2053 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39  .  81  50  33   .   .   .  24   .  11   .
 262 2054 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39 50   .   .  33  81   .   .  24   .  11   .
 263 2055 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39 50   .  81  33   .   .   .  24   .  11   .
 264 2056 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39 50  81   .  33   .   .   .  24   .  11   .
 265 2057 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39 81   .   .  33  50   .   .  24   .  11   .
 266 2058 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39 81   .  50  33   .   .   .  24   .  11   .
 267 2059 * 1 2 6  9  6 12  2  5  8  5 23  3 13  7 15 26 35 38 18 65 14 30 39 81  50   .  33   .   .   .  24   .  11   .
 268 1783 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  . 24 26 14 18 39  8  33  35  66  68   .  23   .   .   .   .
 269 1782 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  . 24 26 14 18 39  8  33  35  68  66   .  23   .   .   .   .
 270 1786 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  . 24 26 14 18 39  8  33  66  35  68   .  23   .   .   .   .
 271 1787 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  . 24 26 14 18 39  8  33  66  68  35   .  23   .   .   .   .
 272 1784 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  . 24 26 14 18 39  8  33  68  35  66   .  23   .   .   .   .
 273 1785 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  . 24 26 14 18 39  8  33  68  66  35   .  23   .   .   .   .
 274 1788 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  1 24 26 14 18 39  8  33   .  35  66   .  23   .   .   .   .
 275 1789 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  1 24 26 14 18 39  8  33   .  66  35   .  23   .   .   .   .
 276 1790 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  1 24 26 14 18 39  8  33  35   .  66   .  23   .   .   .   .
 277 1791 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  1 24 26 14 18 39  8  33  35  66   .   .  23   .   .   .   .
 278 1792 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  1 24 26 14 18 39  8  33  66   .  35   .  23   .   .   .   .
 279 1793 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4  1 24 26 14 18 39  8  33  66  35   .   .  23   .   .   .   .
 280 1801 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 35 24 26 14 18 39  8  33   .  66  68   .  23   .   .   .   .
 281 1800 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 35 24 26 14 18 39  8  33   .  68  66   .  23   .   .   .   .
 282 1804 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 35 24 26 14 18 39  8  33  66   .  68   .  23   .   .   .   .
 283 1805 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 35 24 26 14 18 39  8  33  66  68   .   .  23   .   .   .   .
 284 1802 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 35 24 26 14 18 39  8  33  68   .  66   .  23   .   .   .   .
 285 1803 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 35 24 26 14 18 39  8  33  68  66   .   .  23   .   .   .   .
 286 1794 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 66 24 26 14 18 39  8  33   .  35  68   .  23   .   .   .   .
 287 1795 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 66 24 26 14 18 39  8  33   .  68  35   .  23   .   .   .   .
 288 1796 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 66 24 26 14 18 39  8  33  35   .  68   .  23   .   .   .   .
 289 1797 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 66 24 26 14 18 39  8  33  35  68   .   .  23   .   .   .   .
 290 1798 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 66 24 26 14 18 39  8  33  68   .  35   .  23   .   .   .   .
 291 1799 * 1 2 6  9  6 12  2  5  9  5  7 15 11  3  7 30  4 66 24 26 14 18 39  8  33  68  35   .   .  23   .   .   .   .
 292 1806 * 1 2 6  9  6 12  2  5  9  5 23  3  7 19 15 30  . 14 24 26 65 18 39  8  54  35  33  56   .   .   .   .  11   .
 293 1807 * 1 2 6  9  6 12  2  5  9  5 23  3  7 19 15 30 56 14 24 26 65 18 39  8  54  35  33   .   .   .   .   .  11   .
 294 1648 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 25 14 18  7  8  33  26  36  65   .  23   .   .   .   .
 295 1649 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 25 14 18  7  8  33  26  65  36   .  23   .   .   .   .
 296 1647 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 25 14 18 36  8  33  26  65  96   .  23   .   .   .   .
 297 1646 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 25 14 18 36  8  33  26  96  65   .  23   .   .   .   .
 298 1644 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 25 14 18 65  8  33  26  36  96   .  23   .   .   .   .
 299 1645 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 25 14 18 65  8  33  26  96  36   .  23   .   .   .   .
 300 1643 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 36 14 18  7  8  33  26  65  98   .  23   .   .   .   .
 301 1642 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 36 14 18  7  8  33  26  98  65   .  23   .   .   .   .
 302 1641 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 36 14 18  9  8  33  26  65  96   .  23   .   .   .   .
 303 1640 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 36 14 18  9  8  33  26  96  65   .  23   .   .   .   .
 304 1639 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 36 14 18 65  8  33  26  96  98   .  23   .   .   .   .
 305 1638 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 36 14 18 65  8  33  26  98  96   .  23   .   .   .   .
 306 1636 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 65 14 18  7  8  33  26  36  98   .  23   .   .   .   .
 307 1637 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 65 14 18  7  8  33  26  98  36   .  23   .   .   .   .
 308 1634 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 65 14 18  9  8  33  26  36  96   .  23   .   .   .   .
 309 1635 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 65 14 18  9  8  33  26  96  36   .  23   .   .   .   .
 310 1633 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 65 14 18 36  8  33  26  96  98   .  23   .   .   .   .
 311 1632 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38  . 24 65 14 18 36  8  33  26  98  96   .  23   .   .   .   .
 312 1708 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24  . 14 18  9  8  33  26  36  65   .  23   .   .   .   .
 313 1709 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24  . 14 18  9  8  33  26  65  36   .  23   .   .   .   .
 314 1707 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24  . 14 18 36  8  33  26  65  98   .  23   .   .   .   .
 315 1706 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24  . 14 18 36  8  33  26  98  65   .  23   .   .   .   .
 316 1704 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24  . 14 18 65  8  33  26  36  98   .  23   .   .   .   .
 317 1705 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24  . 14 18 65  8  33  26  98  36   .  23   .   .   .   .
 318 1722 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 25 14 18  .  8  33  26  36  65   .  23   .   .   .   .
 319 1723 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 25 14 18  .  8  33  26  65  36   .  23   .   .   .   .
 320 1726 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 25 14 18 36  8  33  26   .  65   .  23   .   .   .   .
 321 1727 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 25 14 18 36  8  33  26  65   .   .  23   .   .   .   .
 322 1724 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 25 14 18 65  8  33  26   .  36   .  23   .   .   .   .
 323 1725 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 25 14 18 65  8  33  26  36   .   .  23   .   .   .   .
 324 1717 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 36 14 18  .  8  33  26  65  98   .  23   .   .   .   .
 325 1716 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 36 14 18  .  8  33  26  98  65   .  23   .   .   .   .
 326 1720 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 36 14 18  9  8  33  26   .  65   .  23   .   .   .   .
 327 1721 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 36 14 18  9  8  33  26  65   .   .  23   .   .   .   .
 328 1718 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 36 14 18 65  8  33  26   .  98   .  23   .   .   .   .
 329 1719 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 36 14 18 65  8  33  26  98   .   .  23   .   .   .   .
 330 1710 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 65 14 18  .  8  33  26  36  98   .  23   .   .   .   .
 331 1711 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 65 14 18  .  8  33  26  98  36   .  23   .   .   .   .
 332 1714 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 65 14 18  9  8  33  26   .  36   .  23   .   .   .   .
 333 1715 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 65 14 18  9  8  33  26  36   .   .  23   .   .   .   .
 334 1712 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 65 14 18 36  8  33  26   .  98   .  23   .   .   .   .
 335 1713 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 29 24 65 14 18 36  8  33  26  98   .   .  23   .   .   .   .
 336 1690 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24  . 14 18  7  8  33  26  36  65   .  23   .   .   .   .
 337 1691 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24  . 14 18  7  8  33  26  65  36   .  23   .   .   .   .
 338 1689 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24  . 14 18 36  8  33  26  65  96   .  23   .   .   .   .
 339 1688 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24  . 14 18 36  8  33  26  96  65   .  23   .   .   .   .
 340 1686 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24  . 14 18 65  8  33  26  36  96   .  23   .   .   .   .
 341 1687 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24  . 14 18 65  8  33  26  96  36   .  23   .   .   .   .
 342 1699 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 36 14 18  .  8  33  26  65  96   .  23   .   .   .   .
 343 1698 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 36 14 18  .  8  33  26  96  65   .  23   .   .   .   .
 344 1702 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 36 14 18  7  8  33  26   .  65   .  23   .   .   .   .
 345 1703 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 36 14 18  7  8  33  26  65   .   .  23   .   .   .   .
 346 1700 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 36 14 18 65  8  33  26   .  96   .  23   .   .   .   .
 347 1701 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 36 14 18 65  8  33  26  96   .   .  23   .   .   .   .
 348 1692 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 65 14 18  .  8  33  26  36  96   .  23   .   .   .   .
 349 1693 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 65 14 18  .  8  33  26  96  36   .  23   .   .   .   .
 350 1696 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 65 14 18  7  8  33  26   .  36   .  23   .   .   .   .
 351 1697 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 65 14 18  7  8  33  26  36   .   .  23   .   .   .   .
 352 1694 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 65 14 18 36  8  33  26   .  96   .  23   .   .   .   .
 353 1695 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 31 24 65 14 18 36  8  33  26  96   .   .  23   .   .   .   .
 354 1673 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24  . 14 18  7  8  33  26  65  98   .  23   .   .   .   .
 355 1672 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24  . 14 18  7  8  33  26  98  65   .  23   .   .   .   .
 356 1671 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24  . 14 18  9  8  33  26  65  96   .  23   .   .   .   .
 357 1670 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24  . 14 18  9  8  33  26  96  65   .  23   .   .   .   .
 358 1669 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24  . 14 18 65  8  33  26  96  98   .  23   .   .   .   .
 359 1668 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24  . 14 18 65  8  33  26  98  96   .  23   .   .   .   .
 360 1681 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 25 14 18  .  8  33  26  65  96   .  23   .   .   .   .
 361 1680 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 25 14 18  .  8  33  26  96  65   .  23   .   .   .   .
 362 1684 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 25 14 18  7  8  33  26   .  65   .  23   .   .   .   .
 363 1685 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 25 14 18  7  8  33  26  65   .   .  23   .   .   .   .
 364 1682 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 25 14 18 65  8  33  26   .  96   .  23   .   .   .   .
 365 1683 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 25 14 18 65  8  33  26  96   .   .  23   .   .   .   .
 366 1675 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 65 14 18  .  8  33  26  96  98   .  23   .   .   .   .
 367 1674 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 65 14 18  .  8  33  26  98  96   .  23   .   .   .   .
 368 1678 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 65 14 18  7  8  33  26   .  98   .  23   .   .   .   .
 369 1679 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 65 14 18  7  8  33  26  98   .   .  23   .   .   .   .
 370 1676 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 65 14 18  9  8  33  26   .  96   .  23   .   .   .   .
 371 1677 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 36 24 65 14 18  9  8  33  26  96   .   .  23   .   .   .   .
 372 1654 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24  . 14 18  7  8  33  26  36  98   .  23   .   .   .   .
 373 1655 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24  . 14 18  7  8  33  26  98  36   .  23   .   .   .   .
 374 1652 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24  . 14 18  9  8  33  26  36  96   .  23   .   .   .   .
 375 1653 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24  . 14 18  9  8  33  26  96  36   .  23   .   .   .   .
 376 1651 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24  . 14 18 36  8  33  26  96  98   .  23   .   .   .   .
 377 1650 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24  . 14 18 36  8  33  26  98  96   .  23   .   .   .   .
 378 1662 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 25 14 18  .  8  33  26  36  96   .  23   .   .   .   .
 379 1663 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 25 14 18  .  8  33  26  96  36   .  23   .   .   .   .
 380 1666 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 25 14 18  7  8  33  26   .  36   .  23   .   .   .   .
 381 1667 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 25 14 18  7  8  33  26  36   .   .  23   .   .   .   .
 382 1664 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 25 14 18 36  8  33  26   .  96   .  23   .   .   .   .
 383 1665 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 25 14 18 36  8  33  26  96   .   .  23   .   .   .   .
 384 1657 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 36 14 18  .  8  33  26  96  98   .  23   .   .   .   .
 385 1656 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 36 14 18  .  8  33  26  98  96   .  23   .   .   .   .
 386 1660 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 36 14 18  7  8  33  26   .  98   .  23   .   .   .   .
 387 1661 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 36 14 18  7  8  33  26  98   .   .  23   .   .   .   .
 388 1658 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 36 14 18  9  8  33  26   .  96   .  23   .   .   .   .
 389 1659 * 1 2 6  9  6 12  2  5 10  4  7 15 11  3  7 30 38 65 24 36 14 18  9  8  33  26  96   .   .  23   .   .   .   .
 390 1612 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  . 36 38 29 18 65 14 15 24  8  33  26  30  56   .  23   .   .   .   .
 391 1613 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  . 36 38 29 18 65 14 15 24  8  33  26  56  30   .  23   .   .   .   .
 392 1611 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  . 36 38 30 18 65 14 15 24  8  33  26  56  96   .  23   .   .   .   .
 393 1610 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  . 36 38 30 18 65 14 15 24  8  33  26  96  56   .  23   .   .   .   .
 394 1608 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  . 36 38 56 18 65 14 15 24  8  33  26  30  96   .  23   .   .   .   .
 395 1609 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  . 36 38 56 18 65 14 15 24  8  33  26  96  30   .  23   .   .   .   .
 396 1626 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  3 36 38  . 18 65 14 15 24  8  33  26  30  96   .  23   .   .   .   .
 397 1627 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  3 36 38  . 18 65 14 15 24  8  33  26  96  30   .  23   .   .   .   .
 398 1630 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  3 36 38 29 18 65 14 15 24  8  33  26   .  30   .  23   .   .   .   .
 399 1631 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  3 36 38 29 18 65 14 15 24  8  33  26  30   .   .  23   .   .   .   .
 400 1628 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  3 36 38 30 18 65 14 15 24  8  33  26   .  96   .  23   .   .   .   .
 401 1629 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3  3 36 38 30 18 65 14 15 24  8  33  26  96   .   .  23   .   .   .   .
 402 1621 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 30 36 38  . 18 65 14 15 24  8  33  26  56  96   .  23   .   .   .   .
 403 1620 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 30 36 38  . 18 65 14 15 24  8  33  26  96  56   .  23   .   .   .   .
 404 1624 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 30 36 38 29 18 65 14 15 24  8  33  26   .  56   .  23   .   .   .   .
 405 1625 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 30 36 38 29 18 65 14 15 24  8  33  26  56   .   .  23   .   .   .   .
 406 1622 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 30 36 38 56 18 65 14 15 24  8  33  26   .  96   .  23   .   .   .   .
 407 1623 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 30 36 38 56 18 65 14 15 24  8  33  26  96   .   .  23   .   .   .   .
 408 1614 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 43 36 38  . 18 65 14 15 24  8  33  26  30  56   .  23   .   .   .   .
 409 1615 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 43 36 38  . 18 65 14 15 24  8  33  26  56  30   .  23   .   .   .   .
 410 1618 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 43 36 38 30 18 65 14 15 24  8  33  26   .  56   .  23   .   .   .   .
 411 1619 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 43 36 38 30 18 65 14 15 24  8  33  26  56   .   .  23   .   .   .   .
 412 1616 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 43 36 38 56 18 65 14 15 24  8  33  26   .  30   .  23   .   .   .   .
 413 1617 * 1 2 6  9  6 12  2  5 10  4  7 19 11  3 43 36 38 56 18 65 14 15 24  8  33  26  30   .   .  23   .   .   .   .
 414 1769 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3  . 36 38 14 18 65 17 15 24  8  33  26  30  44   .  23   .   .   .   .
 415 1768 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3  . 36 38 14 18 65 17 15 24  8  33  26  44  30   .  23   .   .   .   .
 416 1766 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3  . 36 38 14 18 65 30 15 24  8  33  26  44  96   .  23   .   .   .   .
 417 1767 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3  . 36 38 14 18 65 30 15 24  8  33  26  96  44   .  23   .   .   .   .
 418 1764 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3  . 36 38 14 18 65 44 15 24  8  33  26  30  96   .  23   .   .   .   .
 419 1765 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3  . 36 38 14 18 65 44 15 24  8  33  26  96  30   .  23   .   .   .   .
 420 1776 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 30 36 38 14 18 65  . 15 24  8  33  26  44  96   .  23   .   .   .   .
 421 1777 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 30 36 38 14 18 65  . 15 24  8  33  26  96  44   .  23   .   .   .   .
 422 1780 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 30 36 38 14 18 65 17 15 24  8  33  26   .  44   .  23   .   .   .   .
 423 1781 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 30 36 38 14 18 65 17 15 24  8  33  26  44   .   .  23   .   .   .   .
 424 1778 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 30 36 38 14 18 65 44 15 24  8  33  26   .  96   .  23   .   .   .   .
 425 1779 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 30 36 38 14 18 65 44 15 24  8  33  26  96   .   .  23   .   .   .   .
 426 1771 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 43 36 38 14 18 65  . 15 24  8  33  26  30  44   .  23   .   .   .   .
 427 1770 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 43 36 38 14 18 65  . 15 24  8  33  26  44  30   .  23   .   .   .   .
 428 1774 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 43 36 38 14 18 65 30 15 24  8  33  26   .  44   .  23   .   .   .   .
 429 1775 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 43 36 38 14 18 65 30 15 24  8  33  26  44   .   .  23   .   .   .   .
 430 1772 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 43 36 38 14 18 65 44 15 24  8  33  26   .  30   .  23   .   .   .   .
 431 1773 * 1 2 6  9  6 12  2  5 10  4 19 19 11  3 43 36 38 14 18 65 44 15 24  8  33  26  30   .   .  23   .   .   .   .
 432 1743 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  .  .  8  30  26  33  44   .   .   3   .  11   .
 433 1742 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  .  .  8  33  26  30  44   .   .   .   3  11   .
 434 1741 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  .  .  8  33  26  44  30   .   .   .   3  11   .
 435 1740 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  .  .  8  44  26  33  30   .   .   3   .  11   .
 436 1748 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  . 30  8   .  26  33  44   .   .   3   .  11   .
 437 1750 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  . 30  8  33  26   .  44   .   .   .   3  11   .
 438 1751 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  . 30  8  33  26  44   .   .   .   .   3  11   .
 439 1749 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  . 30  8  44  26  33   .   .   .   3   .  11   .
 440 1744 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  . 44  8   .  26  33  30   .   .   3   .  11   .
 441 1747 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  . 44  8  30  26  33   .   .   .   3   .  11   .
 442 1745 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  . 44  8  33  26   .  30   .   .   .   3  11   .
 443 1746 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65  . 44  8  33  26  30   .   .   .   .   3  11   .
 444 1758 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 30  .  8   .  26  33  44   .   .   3   .  11   .
 445 1760 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 30  .  8  33  26   .  44   .   .   .   3  11   .
 446 1761 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 30  .  8  33  26  44   .   .   .   .   3  11   .
 447 1759 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 30  .  8  44  26  33   .   .   .   3   .  11   .
 448 1762 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 30 44  8   .  26  33   .   .   .   3   .  11   .
 449 1763 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 30 44  8  33  26   .   .   .   .   .   3  11   .
 450 1752 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 44  .  8   .  26  33  30   .   .   3   .  11   .
 451 1755 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 44  .  8  30  26  33   .   .   .   3   .  11   .
 452 1753 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 44  .  8  33  26   .  30   .   .   .   3  11   .
 453 1754 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 44  .  8  33  26  30   .   .   .   .   3  11   .
 454 1756 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 44 30  8   .  26  33   .   .   .   3   .  11   .
 455 1757 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7  7 36 38 14 18 23 65 44 30  8  33  26   .   .   .   .   .   3  11   .
 456 1730 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30  .  8  11  26  33  60   .   .   3   .   .   .
 457 1728 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30  .  8  33  26  11  60   .   .   .   3   .   .
 458 1729 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30  .  8  33  26  60  11   .   .   .   3   .   .
 459 1731 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30  .  8  60  26  33  11   .   .   3   .   .   .
 460 1736 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30 11  8   .  26  33  60   .   .   3   .   .   .
 461 1737 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30 11  8  33  26   .  60   .   .   .   3   .   .
 462 1738 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30 11  8  33  26  60   .   .   .   .   3   .   .
 463 1739 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30 11  8  60  26  33   .   .   .   3   .   .   .
 464 1732 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30 60  8   .  26  33  11   .   .   3   .   .   .
 465 1735 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30 60  8  11  26  33   .   .   .   3   .   .   .
 466 1733 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30 60  8  33  26   .  11   .   .   .   3   .   .
 467 1734 * 1 2 6  9  6 12  2  5 10  4 24 15  7  7 44 36 38 14 18 23 65 30 60  8  33  26  11   .   .   .   .   3   .   .
 468 1265 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  .  . 18 56  8  33  35  65  66  15  23   .   .   .   .
 469 1264 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  .  . 18 56  8  33  35  66  65  15  23   .   .   .   .
 470 1263 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  .  . 18 65  8  33  35  56  66  15  23   .   .   .   .
 471 1262 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  .  . 18 65  8  33  35  66  56  15  23   .   .   .   .
 472 1261 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  .  . 18 66  8  33  35  56  65  15  23   .   .   .   .
 473 1260 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  .  . 18 66  8  33  35  65  56  15  23   .   .   .   .
 474 1279 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 56 18  .  8  33  35  65  66  15  23   .   .   .   .
 475 1278 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 56 18  .  8  33  35  66  65  15  23   .   .   .   .
 476 1282 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 56 18 65  8  33  35   .  66  15  23   .   .   .   .
 477 1283 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 56 18 65  8  33  35  66   .  15  23   .   .   .   .
 478 1280 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 56 18 66  8  33  35   .  65  15  23   .   .   .   .
 479 1281 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 56 18 66  8  33  35  65   .  15  23   .   .   .   .
 480 1273 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 65 18  .  8  33  35  56  66  15  23   .   .   .   .
 481 1272 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 65 18  .  8  33  35  66  56  15  23   .   .   .   .
 482 1276 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 65 18 56  8  33  35   .  66  15  23   .   .   .   .
 483 1277 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 65 18 56  8  33  35  66   .  15  23   .   .   .   .
 484 1274 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 65 18 66  8  33  35   .  56  15  23   .   .   .   .
 485 1275 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 65 18 66  8  33  35  56   .  15  23   .   .   .   .
 486 1267 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 66 18  .  8  33  35  56  65  15  23   .   .   .   .
 487 1266 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 66 18  .  8  33  35  65  56  15  23   .   .   .   .
 488 1270 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 66 18 56  8  33  35   .  65  15  23   .   .   .   .
 489 1271 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 66 18 56  8  33  35  65   .  15  23   .   .   .   .
 490 1268 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 66 18 65  8  33  35   .  56  15  23   .   .   .   .
 491 1269 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24  . 66 18 65  8  33  35  56   .  15  23   .   .   .   .
 492 1357 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56  . 18  .  8  33  35  65  66  15  23   .   .   .   .
 493 1356 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56  . 18  .  8  33  35  66  65  15  23   .   .   .   .
 494 1360 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56  . 18 65  8  33  35   .  66  15  23   .   .   .   .
 495 1361 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56  . 18 65  8  33  35  66   .  15  23   .   .   .   .
 496 1358 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56  . 18 66  8  33  35   .  65  15  23   .   .   .   .
 497 1359 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56  . 18 66  8  33  35  65   .  15  23   .   .   .   .
 498 1365 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56 65 18  .  8  33  35   .  66  15  23   .   .   .   .
 499 1366 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56 65 18  .  8  33  35  66   .  15  23   .   .   .   .
 500 1367 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56 65 18 66  8  33  35   .   .  15  23   .   .   .   .
 501 1362 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56 66 18  .  8  33  35   .  65  15  23   .   .   .   .
 502 1363 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56 66 18  .  8  33  35  65   .  15  23   .   .   .   .
 503 1364 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 56 66 18 65  8  33  35   .   .  15  23   .   .   .   .
 504 1297 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18  .  8  33  35  56  66  15  23   .   .   .   .
 505 1296 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18  .  8  33  35  66  56  15  23   .   .   .   .
 506 1300 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18  .  8  33  56  35  66  15  23   .   .   .   .
 507 1301 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18  .  8  33  56  66  35  15  23   .   .   .   .
 508 1298 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18  .  8  33  66  35  56  15  23   .   .   .   .
 509 1299 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18  .  8  33  66  56  35  15  23   .   .   .   .
 510 1315 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 35  8  33   .  56  66  15  23   .   .   .   .
 511 1314 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 35  8  33   .  66  56  15  23   .   .   .   .
 512 1318 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 35  8  33  56   .  66  15  23   .   .   .   .
 513 1319 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 35  8  33  56  66   .  15  23   .   .   .   .
 514 1316 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 35  8  33  66   .  56  15  23   .   .   .   .
 515 1317 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 35  8  33  66  56   .  15  23   .   .   .   .
 516 1308 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 56  8  33   .  35  66  15  23   .   .   .   .
 517 1309 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 56  8  33   .  66  35  15  23   .   .   .   .
 518 1310 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 56  8  33  35   .  66  15  23   .   .   .   .
 519 1311 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 56  8  33  35  66   .  15  23   .   .   .   .
 520 1312 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 56  8  33  66   .  35  15  23   .   .   .   .
 521 1313 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 56  8  33  66  35   .  15  23   .   .   .   .
 522 1302 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 66  8  33   .  35  56  15  23   .   .   .   .
 523 1303 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 66  8  33   .  56  35  15  23   .   .   .   .
 524 1304 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 66  8  33  35   .  56  15  23   .   .   .   .
 525 1305 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 66  8  33  35  56   .  15  23   .   .   .   .
 526 1306 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 66  8  33  56   .  35  15  23   .   .   .   .
 527 1307 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65  . 18 66  8  33  56  35   .  15  23   .   .   .   .
 528 1345 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18  .  8  33   .  56  66  15  23   .   .   .   .
 529 1344 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18  .  8  33   .  66  56  15  23   .   .   .   .
 530 1348 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18  .  8  33  56   .  66  15  23   .   .   .   .
 531 1349 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18  .  8  33  56  66   .  15  23   .   .   .   .
 532 1346 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18  .  8  33  66   .  56  15  23   .   .   .   .
 533 1347 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18  .  8  33  66  56   .  15  23   .   .   .   .
 534 1353 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18 56  8  33   .   .  66  15  23   .   .   .   .
 535 1354 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18 56  8  33   .  66   .  15  23   .   .   .   .
 536 1355 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18 56  8  33  66   .   .  15  23   .   .   .   .
 537 1350 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18 66  8  33   .   .  56  15  23   .   .   .   .
 538 1351 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18 66  8  33   .  56   .  15  23   .   .   .   .
 539 1352 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 35 18 66  8  33  56   .   .  15  23   .   .   .   .
 540 1332 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18  .  8  33   .  35  66  15  23   .   .   .   .
 541 1333 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18  .  8  33   .  66  35  15  23   .   .   .   .
 542 1334 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18  .  8  33  35   .  66  15  23   .   .   .   .
 543 1335 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18  .  8  33  35  66   .  15  23   .   .   .   .
 544 1336 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18  .  8  33  66   .  35  15  23   .   .   .   .
 545 1337 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18  .  8  33  66  35   .  15  23   .   .   .   .
 546 1341 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18 35  8  33   .   .  66  15  23   .   .   .   .
 547 1342 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18 35  8  33   .  66   .  15  23   .   .   .   .
 548 1343 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18 35  8  33  66   .   .  15  23   .   .   .   .
 549 1338 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18 66  8  33   .   .  35  15  23   .   .   .   .
 550 1339 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18 66  8  33   .  35   .  15  23   .   .   .   .
 551 1340 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 56 18 66  8  33  35   .   .  15  23   .   .   .   .
 552 1320 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18  .  8  33   .  35  56  15  23   .   .   .   .
 553 1321 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18  .  8  33   .  56  35  15  23   .   .   .   .
 554 1322 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18  .  8  33  35   .  56  15  23   .   .   .   .
 555 1323 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18  .  8  33  35  56   .  15  23   .   .   .   .
 556 1324 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18  .  8  33  56   .  35  15  23   .   .   .   .
 557 1325 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18  .  8  33  56  35   .  15  23   .   .   .   .
 558 1329 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18 35  8  33   .   .  56  15  23   .   .   .   .
 559 1330 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18 35  8  33   .  56   .  15  23   .   .   .   .
 560 1331 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18 35  8  33  56   .   .  15  23   .   .   .   .
 561 1326 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18 56  8  33   .   .  35  15  23   .   .   .   .
 562 1327 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18 56  8  33   .  35   .  15  23   .   .   .   .
 563 1328 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 65 66 18 56  8  33  35   .   .  15  23   .   .   .   .
 564 1285 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66  . 18  .  8  33  35  56  65  15  23   .   .   .   .
 565 1284 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66  . 18  .  8  33  35  65  56  15  23   .   .   .   .
 566 1288 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66  . 18 56  8  33  35   .  65  15  23   .   .   .   .
 567 1289 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66  . 18 56  8  33  35  65   .  15  23   .   .   .   .
 568 1286 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66  . 18 65  8  33  35   .  56  15  23   .   .   .   .
 569 1287 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66  . 18 65  8  33  35  56   .  15  23   .   .   .   .
 570 1293 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66 56 18  .  8  33  35   .  65  15  23   .   .   .   .
 571 1294 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66 56 18  .  8  33  35  65   .  15  23   .   .   .   .
 572 1295 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66 56 18 65  8  33  35   .   .  15  23   .   .   .   .
 573 1290 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66 65 18  .  8  33  35   .  56  15  23   .   .   .   .
 574 1291 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66 65 18  .  8  33  35  56   .  15  23   .   .   .   .
 575 1292 * 1 2 6  9  6 12  2  5 10  5  7 14 11  3  7 30 38 26 24 66 65 18 56  8  33  35   .   .  15  23   .   .   .   .
 576 1369 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24  . 65 18  .  8  33  35  50  60  15  23   .   .   .   .
 577 1368 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24  . 65 18  .  8  33  35  60  50  15  23   .   .   .   .
 578 1372 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24  . 65 18 50  8  33  35   .  60  15  23   .   .   .   .
 579 1373 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24  . 65 18 50  8  33  35  60   .  15  23   .   .   .   .
 580 1370 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24  . 65 18 60  8  33  35   .  50  15  23   .   .   .   .
 581 1371 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24  . 65 18 60  8  33  35  50   .  15  23   .   .   .   .
 582 1389 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 50 65 18  .  8  33  35   .  60  15  23   .   .   .   .
 583 1390 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 50 65 18  .  8  33  35  60   .  15  23   .   .   .   .
 584 1391 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 50 65 18 60  8  33  35   .   .  15  23   .   .   .   .
 585 1386 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 60 65 18  .  8  33  35   .  50  15  23   .   .   .   .
 586 1387 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 60 65 18  .  8  33  35  50   .  15  23   .   .   .   .
 587 1388 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 60 65 18 50  8  33  35   .   .  15  23   .   .   .   .
 588 1374 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65  . 18  .  8  33  50  60  35  15  23   .   .   .   .
 589 1375 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65  . 18  .  8  33  60  50  35  15  23   .   .   .   .
 590 1378 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65  . 18 50  8  33   .  60  35  15  23   .   .   .   .
 591 1379 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65  . 18 50  8  33  60   .  35  15  23   .   .   .   .
 592 1376 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65  . 18 60  8  33   .  50  35  15  23   .   .   .   .
 593 1377 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65  . 18 60  8  33  50   .  35  15  23   .   .   .   .
 594 1383 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65 50 18  .  8  33   .  60  35  15  23   .   .   .   .
 595 1384 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65 50 18  .  8  33  60   .  35  15  23   .   .   .   .
 596 1385 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65 50 18 60  8  33   .   .  35  15  23   .   .   .   .
 597 1380 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65 60 18  .  8  33   .  50  35  15  23   .   .   .   .
 598 1381 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65 60 18  .  8  33  50   .  35  15  23   .   .   .   .
 599 1382 * 1 2 6  9  6 12  2  5 10  5  7 14 11 19  3 30 38 26 24 65 60 18 50  8  33   .   .  35  15  23   .   .   .   .
 600 1063 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 38  8  33  25  65  66   .  23   .   .   .   .
 601 1062 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 38  8  33  25  66  65   .  23   .   .   .   .
 602 1066 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 38  8  33  65  21  66   .  23   .   .   .   .
 603 1067 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 38  8  33  65  66  19   .  23   .   .   .   .
 604 1064 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 38  8  33  66  21  65   .  23   .   .   .   .
 605 1065 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 38  8  33  66  65  19   .  23   .   .   .   .
 606 1057 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 39  8  33  38  65  66   .  23   .   .   .   .
 607 1056 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 39  8  33  38  66  65   .  23   .   .   .   .
 608 1060 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 39  8  33  65  38  66   .  23   .   .   .   .
 609 1061 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 39  8  33  65  66  38   .  23   .   .   .   .
 610 1058 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 39  8  33  66  38  65   .  23   .   .   .   .
 611 1059 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 39  8  33  66  65  38   .  23   .   .   .   .
 612 1052 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 65  8  33  25  38  66   .  23   .   .   .   .
 613 1053 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 65  8  33  25  66  38   .  23   .   .   .   .
 614 1050 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 65  8  33  38  21  66   .  23   .   .   .   .
 615 1051 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 65  8  33  38  66  19   .  23   .   .   .   .
 616 1055 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 65  8  33  66  21  38   .  23   .   .   .   .
 617 1054 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 65  8  33  66  38  19   .  23   .   .   .   .
 618 1046 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 66  8  33  25  38  65   .  23   .   .   .   .
 619 1047 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 66  8  33  25  65  38   .  23   .   .   .   .
 620 1044 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 66  8  33  38  21  65   .  23   .   .   .   .
 621 1045 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 66  8  33  38  65  19   .  23   .   .   .   .
 622 1049 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 66  8  33  65  21  38   .  23   .   .   .   .
 623 1048 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35  . 24 26 14 18 66  8  33  65  38  19   .  23   .   .   .   .
 624 1147 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  .  8  33  25  65  66   .  23   .   .   .   .
 625 1146 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  .  8  33  25  66  65   .  23   .   .   .   .
 626 1150 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  .  8  33  65  21  66   .  23   .   .   .   .
 627 1151 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  .  8  33  65  66  19   .  23   .   .   .   .
 628 1148 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  .  8  33  66  21  65   .  23   .   .   .   .
 629 1149 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  .  8  33  66  65  19   .  23   .   .   .   .
 630 1141 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 31  33   8  65  66   .  23   .   .   .   .
 631 1140 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 31  33   8  66  65   .  23   .   .   .   .
 632 1144 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 31  33  65   8  66   .  23   .   .   .   .
 633 1145 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 31  33  65  66   8   .  23   .   .   .   .
 634 1142 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 31  33  66   8  65   .  23   .   .   .   .
 635 1143 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 31  33  66  65   8   .  23   .   .   .   .
 636 1160 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 65  33   8  21  66   .  23   .   .   .   .
 637 1161 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 65  33   8  66  19   .  23   .   .   .   .
 638 1158 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 65  33  25   8  66   .  23   .   .   .   .
 639 1159 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 65  33  25  66   8   .  23   .   .   .   .
 640 1163 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 65  33  66   8  19   .  23   .   .   .   .
 641 1162 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 65  33  66  21   8   .  23   .   .   .   .
 642 1154 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 66  33   8  21  65   .  23   .   .   .   .
 643 1155 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 66  33   8  65  19   .  23   .   .   .   .
 644 1152 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 66  33  25   8  65   .  23   .   .   .   .
 645 1153 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 66  33  25  65   8   .  23   .   .   .   .
 646 1157 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 66  33  65   8  19   .  23   .   .   .   .
 647 1156 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  . 66  33  65  21   8   .  23   .   .   .   .
 648 1237 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8  .  33  25  65  66   .  23   .   .   .   .
 649 1236 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8  .  33  25  66  65   .  23   .   .   .   .
 650 1240 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8  .  33  65  21  66   .  23   .   .   .   .
 651 1241 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8  .  33  65  66  19   .  23   .   .   .   .
 652 1238 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8  .  33  66  21  65   .  23   .   .   .   .
 653 1239 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8  .  33  66  65  19   .  23   .   .   .   .
 654 1243 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 31  33   .  65  66   .  23   .   .   .   .
 655 1242 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 31  33   .  66  65   .  23   .   .   .   .
 656 1246 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 31  33  65   .  66   .  23   .   .   .   .
 657 1247 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 31  33  65  66   .   .  23   .   .   .   .
 658 1244 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 31  33  66   .  65   .  23   .   .   .   .
 659 1245 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 31  33  66  65   .   .  23   .   .   .   .
 660 1254 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 65  33   .  21  66   .  23   .   .   .   .
 661 1255 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 65  33   .  66  19   .  23   .   .   .   .
 662 1256 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 65  33  25   .  66   .  23   .   .   .   .
 663 1257 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 65  33  25  66   .   .  23   .   .   .   .
 664 1258 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 65  33  66   .  19   .  23   .   .   .   .
 665 1259 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 65  33  66  21   .   .  23   .   .   .   .
 666 1248 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 66  33   .  21  65   .  23   .   .   .   .
 667 1249 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 66  33   .  65  19   .  23   .   .   .   .
 668 1250 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 66  33  25   .  65   .  23   .   .   .   .
 669 1251 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 66  33  25  65   .   .  23   .   .   .   .
 670 1252 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 66  33  65   .  19   .  23   .   .   .   .
 671 1253 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18  8 66  33  65  21   .   .  23   .   .   .   .
 672 1213 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33   8  65  66   .  23   .   .   .   .
 673 1212 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33   8  66  65   .  23   .   .   .   .
 674 1216 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33  65   8  66   .  23   .   .   .   .
 675 1217 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33  65  66   8   .  23   .   .   .   .
 676 1214 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33  66   8  65   .  23   .   .   .   .
 677 1215 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  .  33  66  65   8   .  23   .   .   .   .
 678 1219 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  8  33   .  65  66   .  23   .   .   .   .
 679 1218 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  8  33   .  66  65   .  23   .   .   .   .
 680 1222 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  8  33  65   .  66   .  23   .   .   .   .
 681 1223 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  8  33  65  66   .   .  23   .   .   .   .
 682 1220 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  8  33  66   .  65   .  23   .   .   .   .
 683 1221 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39  8  33  66  65   .   .  23   .   .   .   .
 684 1230 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33   .   8  66   .  23   .   .   .   .
 685 1231 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33   .  66   8   .  23   .   .   .   .
 686 1232 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33   8   .  66   .  23   .   .   .   .
 687 1233 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33   8  66   .   .  23   .   .   .   .
 688 1234 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33  66   .   8   .  23   .   .   .   .
 689 1235 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 65  33  66   8   .   .  23   .   .   .   .
 690 1224 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 66  33   .   8  65   .  23   .   .   .   .
 691 1225 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 66  33   .  65   8   .  23   .   .   .   .
 692 1226 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 66  33   8   .  65   .  23   .   .   .   .
 693 1227 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 66  33   8  65   .   .  23   .   .   .   .
 694 1228 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 66  33  65   .   8   .  23   .   .   .   .
 695 1229 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 39 66  33  65   8   .   .  23   .   .   .   .
 696 1190 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  .  33   8  21  66   .  23   .   .   .   .
 697 1191 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  .  33   8  66  19   .  23   .   .   .   .
 698 1188 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  .  33  25   8  66   .  23   .   .   .   .
 699 1189 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  .  33  25  66   8   .  23   .   .   .   .
 700 1193 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  .  33  66   8  19   .  23   .   .   .   .
 701 1192 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  .  33  66  21   8   .  23   .   .   .   .
 702 1200 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  8  33   .  21  66   .  23   .   .   .   .
 703 1201 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  8  33   .  66  19   .  23   .   .   .   .
 704 1202 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  8  33  25   .  66   .  23   .   .   .   .
 705 1203 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  8  33  25  66   .   .  23   .   .   .   .
 706 1204 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  8  33  66   .  19   .  23   .   .   .   .
 707 1205 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65  8  33  66  21   .   .  23   .   .   .   .
 708 1194 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 31  33   .   8  66   .  23   .   .   .   .
 709 1195 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 31  33   .  66   8   .  23   .   .   .   .
 710 1196 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 31  33   8   .  66   .  23   .   .   .   .
 711 1197 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 31  33   8  66   .   .  23   .   .   .   .
 712 1198 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 31  33  66   .   8   .  23   .   .   .   .
 713 1199 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 31  33  66   8   .   .  23   .   .   .   .
 714 1207 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 66  33   .   8  19   .  23   .   .   .   .
 715 1206 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 66  33   .  21   8   .  23   .   .   .   .
 716 1210 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 66  33   8   .  19   .  23   .   .   .   .
 717 1211 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 66  33   8  21   .   .  23   .   .   .   .
 718 1208 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 66  33  25   .   8   .  23   .   .   .   .
 719 1209 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 65 66  33  25   8   .   .  23   .   .   .   .
 720 1166 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  .  33   8  21  65   .  23   .   .   .   .
 721 1167 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  .  33   8  65  19   .  23   .   .   .   .
 722 1164 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  .  33  25   8  65   .  23   .   .   .   .
 723 1165 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  .  33  25  65   8   .  23   .   .   .   .
 724 1169 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  .  33  65   8  19   .  23   .   .   .   .
 725 1168 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  .  33  65  21   8   .  23   .   .   .   .
 726 1176 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  8  33   .  21  65   .  23   .   .   .   .
 727 1177 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  8  33   .  65  19   .  23   .   .   .   .
 728 1178 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  8  33  25   .  65   .  23   .   .   .   .
 729 1179 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  8  33  25  65   .   .  23   .   .   .   .
 730 1180 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  8  33  65   .  19   .  23   .   .   .   .
 731 1181 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66  8  33  65  21   .   .  23   .   .   .   .
 732 1170 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 31  33   .   8  65   .  23   .   .   .   .
 733 1171 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 31  33   .  65   8   .  23   .   .   .   .
 734 1172 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 31  33   8   .  65   .  23   .   .   .   .
 735 1173 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 31  33   8  65   .   .  23   .   .   .   .
 736 1174 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 31  33  65   .   8   .  23   .   .   .   .
 737 1175 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 31  33  65   8   .   .  23   .   .   .   .
 738 1183 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 65  33   .   8  19   .  23   .   .   .   .
 739 1182 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 65  33   .  21   8   .  23   .   .   .   .
 740 1186 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 65  33   8   .  19   .  23   .   .   .   .
 741 1187 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 65  33   8  21   .   .  23   .   .   .   .
 742 1184 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 65  33  25   .   8   .  23   .   .   .   .
 743 1185 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 38 24 26 14 18 66 65  33  25   8   .   .  23   .   .   .   .
 744 1117 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18  .  8  33  38  65  66   .  23   .   .   .   .
 745 1116 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18  .  8  33  38  66  65   .  23   .   .   .   .
 746 1120 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18  .  8  33  65  38  66   .  23   .   .   .   .
 747 1121 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18  .  8  33  65  66  38   .  23   .   .   .   .
 748 1118 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18  .  8  33  66  38  65   .  23   .   .   .   .
 749 1119 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18  .  8  33  66  65  38   .  23   .   .   .   .
 750 1135 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 38  8  33   .  65  66   .  23   .   .   .   .
 751 1134 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 38  8  33   .  66  65   .  23   .   .   .   .
 752 1138 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 38  8  33  65   .  66   .  23   .   .   .   .
 753 1139 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 38  8  33  65  66   .   .  23   .   .   .   .
 754 1136 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 38  8  33  66   .  65   .  23   .   .   .   .
 755 1137 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 38  8  33  66  65   .   .  23   .   .   .   .
 756 1128 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 65  8  33   .  38  66   .  23   .   .   .   .
 757 1129 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 65  8  33   .  66  38   .  23   .   .   .   .
 758 1130 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 65  8  33  38   .  66   .  23   .   .   .   .
 759 1131 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 65  8  33  38  66   .   .  23   .   .   .   .
 760 1132 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 65  8  33  66   .  38   .  23   .   .   .   .
 761 1133 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 65  8  33  66  38   .   .  23   .   .   .   .
 762 1122 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 66  8  33   .  38  65   .  23   .   .   .   .
 763 1123 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 66  8  33   .  65  38   .  23   .   .   .   .
 764 1124 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 66  8  33  38   .  65   .  23   .   .   .   .
 765 1125 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 66  8  33  38  65   .   .  23   .   .   .   .
 766 1126 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 66  8  33  65   .  38   .  23   .   .   .   .
 767 1127 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 61 24 26 14 18 66  8  33  65  38   .   .  23   .   .   .   .
 768 1094 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18  .  8  33  25  38  66   .  23   .   .   .   .
 769 1095 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18  .  8  33  25  66  38   .  23   .   .   .   .
 770 1092 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18  .  8  33  38  21  66   .  23   .   .   .   .
 771 1093 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18  .  8  33  38  66  19   .  23   .   .   .   .
 772 1097 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18  .  8  33  66  21  38   .  23   .   .   .   .
 773 1096 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18  .  8  33  66  38  19   .  23   .   .   .   .
 774 1110 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 38  8  33   .  21  66   .  23   .   .   .   .
 775 1111 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 38  8  33   .  66  19   .  23   .   .   .   .
 776 1112 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 38  8  33  25   .  66   .  23   .   .   .   .
 777 1113 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 38  8  33  25  66   .   .  23   .   .   .   .
 778 1114 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 38  8  33  66   .  19   .  23   .   .   .   .
 779 1115 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 38  8  33  66  21   .   .  23   .   .   .   .
 780 1104 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 39  8  33   .  38  66   .  23   .   .   .   .
 781 1105 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 39  8  33   .  66  38   .  23   .   .   .   .
 782 1106 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 39  8  33  38   .  66   .  23   .   .   .   .
 783 1107 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 39  8  33  38  66   .   .  23   .   .   .   .
 784 1108 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 39  8  33  66   .  38   .  23   .   .   .   .
 785 1109 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 39  8  33  66  38   .   .  23   .   .   .   .
 786 1099 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 66  8  33   .  21  38   .  23   .   .   .   .
 787 1098 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 66  8  33   .  38  19   .  23   .   .   .   .
 788 1102 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 66  8  33  25   .  38   .  23   .   .   .   .
 789 1103 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 66  8  33  25  38   .   .  23   .   .   .   .
 790 1100 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 66  8  33  38   .  19   .  23   .   .   .   .
 791 1101 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 65 24 26 14 18 66  8  33  38  21   .   .  23   .   .   .   .
 792 1070 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18  .  8  33  25  38  65   .  23   .   .   .   .
 793 1071 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18  .  8  33  25  65  38   .  23   .   .   .   .
 794 1068 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18  .  8  33  38  21  65   .  23   .   .   .   .
 795 1069 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18  .  8  33  38  65  19   .  23   .   .   .   .
 796 1073 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18  .  8  33  65  21  38   .  23   .   .   .   .
 797 1072 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18  .  8  33  65  38  19   .  23   .   .   .   .
 798 1086 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 38  8  33   .  21  65   .  23   .   .   .   .
 799 1087 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 38  8  33   .  65  19   .  23   .   .   .   .
 800 1088 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 38  8  33  25   .  65   .  23   .   .   .   .
 801 1089 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 38  8  33  25  65   .   .  23   .   .   .   .
 802 1090 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 38  8  33  65   .  19   .  23   .   .   .   .
 803 1091 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 38  8  33  65  21   .   .  23   .   .   .   .
 804 1080 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 39  8  33   .  38  65   .  23   .   .   .   .
 805 1081 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 39  8  33   .  65  38   .  23   .   .   .   .
 806 1082 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 39  8  33  38   .  65   .  23   .   .   .   .
 807 1083 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 39  8  33  38  65   .   .  23   .   .   .   .
 808 1084 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 39  8  33  65   .  38   .  23   .   .   .   .
 809 1085 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 39  8  33  65  38   .   .  23   .   .   .   .
 810 1075 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 65  8  33   .  21  38   .  23   .   .   .   .
 811 1074 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 65  8  33   .  38  19   .  23   .   .   .   .
 812 1078 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 65  8  33  25   .  38   .  23   .   .   .   .
 813 1079 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 65  8  33  25  38   .   .  23   .   .   .   .
 814 1076 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 65  8  33  38   .  19   .  23   .   .   .   .
 815 1077 * 1 2 6  9  6 12  2  5 10  5  7 15 11  3  7 30 35 66 24 26 14 18 65  8  33  38  21   .   .  23   .   .   .   .
 816 1549 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18  . 44  33  35  65  66  15  23   .   .   .   .
 817 1548 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18  . 44  33  35  66  65  15  23   .   .   .   .
 818 1552 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18  . 65  33  35  44  66  15  23   .   .   .   .
 819 1553 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18  . 65  33  35  66  44  15  23   .   .   .   .
 820 1550 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18  . 66  33  35  44  65  15  23   .   .   .   .
 821 1551 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18  . 66  33  35  65  44  15  23   .   .   .   .
 822 1567 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 44  .  33  35  65  66  15  23   .   .   .   .
 823 1566 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 44  .  33  35  66  65  15  23   .   .   .   .
 824 1570 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 44 65  33  35   .  66  15  23   .   .   .   .
 825 1571 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 44 65  33  35  66   .  15  23   .   .   .   .
 826 1568 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 44 66  33  35   .  65  15  23   .   .   .   .
 827 1569 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 44 66  33  35  65   .  15  23   .   .   .   .
 828 1560 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 65  .  33  35  44  66  15  23   .   .   .   .
 829 1561 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 65  .  33  35  66  44  15  23   .   .   .   .
 830 1562 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 65 44  33  35   .  66  15  23   .   .   .   .
 831 1563 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 65 44  33  35  66   .  15  23   .   .   .   .
 832 1564 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 65 66  33  35   .  44  15  23   .   .   .   .
 833 1565 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 65 66  33  35  44   .  15  23   .   .   .   .
 834 1554 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 66  .  33  35  44  65  15  23   .   .   .   .
 835 1555 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 66  .  33  35  65  44  15  23   .   .   .   .
 836 1556 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 66 44  33  35   .  65  15  23   .   .   .   .
 837 1557 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 66 44  33  35  65   .  15  23   .   .   .   .
 838 1558 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 66 65  33  35   .  44  15  23   .   .   .   .
 839 1559 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38  . 24  8 26 18 66 65  33  35  44   .  15  23   .   .   .   .
 840 1597 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18  .  .  33  35  65  66  15  23   .   .   .   .
 841 1596 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18  .  .  33  35  66  65  15  23   .   .   .   .
 842 1600 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18  . 65  33  35   .  66  15  23   .   .   .   .
 843 1601 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18  . 65  33  35  66   .  15  23   .   .   .   .
 844 1598 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18  . 66  33  35   .  65  15  23   .   .   .   .
 845 1599 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18  . 66  33  35  65   .  15  23   .   .   .   .
 846 1605 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18 65  .  33  35   .  66  15  23   .   .   .   .
 847 1606 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18 65  .  33  35  66   .  15  23   .   .   .   .
 848 1607 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18 65 66  33  35   .   .  15  23   .   .   .   .
 849 1602 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18 66  .  33  35   .  65  15  23   .   .   .   .
 850 1603 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18 66  .  33  35  65   .  15  23   .   .   .   .
 851 1604 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 44 24  8 26 18 66 65  33  35   .   .  15  23   .   .   .   .
 852 1584 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18  .  .  33  35  44  66  15  23   .   .   .   .
 853 1585 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18  .  .  33  35  66  44  15  23   .   .   .   .
 854 1586 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18  . 44  33  35   .  66  15  23   .   .   .   .
 855 1587 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18  . 44  33  35  66   .  15  23   .   .   .   .
 856 1588 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18  . 66  33  35   .  44  15  23   .   .   .   .
 857 1589 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18  . 66  33  35  44   .  15  23   .   .   .   .
 858 1593 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18 44  .  33  35   .  66  15  23   .   .   .   .
 859 1594 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18 44  .  33  35  66   .  15  23   .   .   .   .
 860 1595 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18 44 66  33  35   .   .  15  23   .   .   .   .
 861 1590 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18 66  .  33  35   .  44  15  23   .   .   .   .
 862 1591 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18 66  .  33  35  44   .  15  23   .   .   .   .
 863 1592 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 65 24  8 26 18 66 44  33  35   .   .  15  23   .   .   .   .
 864 1572 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18  .  .  33  35  44  65  15  23   .   .   .   .
 865 1573 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18  .  .  33  35  65  44  15  23   .   .   .   .
 866 1574 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18  . 44  33  35   .  65  15  23   .   .   .   .
 867 1575 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18  . 44  33  35  65   .  15  23   .   .   .   .
 868 1576 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18  . 65  33  35   .  44  15  23   .   .   .   .
 869 1577 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18  . 65  33  35  44   .  15  23   .   .   .   .
 870 1581 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18 44  .  33  35   .  65  15  23   .   .   .   .
 871 1582 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18 44  .  33  35  65   .  15  23   .   .   .   .
 872 1583 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18 44 65  33  35   .   .  15  23   .   .   .   .
 873 1578 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18 65  .  33  35   .  44  15  23   .   .   .   .
 874 1579 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18 65  .  33  35  44   .  15  23   .   .   .   .
 875 1580 * 1 2 6  9  6 12  2  5 10  5 19 14 11  3  7 30 38 66 24  8 26 18 65 44  33  35   .   .  15  23   .   .   .   .
 876 1525 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  . 44  33  35  66  95  15   .   .   .   .   .
 877 1524 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  . 44  33  35  95  66  15   .   .   .   .   .
 878 1528 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  . 66  33  35  44  95  15   .   .   .   .   .
 879 1529 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  . 66  33  35  95  44  15   .   .   .   .   .
 880 1526 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  . 95  33  35  44  66  15   .   .   .   .   .
 881 1527 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  . 95  33  35  66  44  15   .   .   .   .   .
 882 1542 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  6  .  33  35  44  66  15   .   .   .   .   .
 883 1543 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  6  .  33  35  66  44  15   .   .   .   .   .
 884 1544 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  6 44  33  35   .  66  15   .   .   .   .   .
 885 1545 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  6 44  33  35  66   .  15   .   .   .   .   .
 886 1546 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  6 66  33  35   .  44  15   .   .   .   .   .
 887 1547 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18  6 66  33  35  44   .  15   .   .   .   .   .
 888 1537 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 44  .  33  35  66  95  15   .   .   .   .   .
 889 1536 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 44  .  33  35  95  66  15   .   .   .   .   .
 890 1540 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 44 66  33  35   .  95  15   .   .   .   .   .
 891 1541 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 44 66  33  35  95   .  15   .   .   .   .   .
 892 1538 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 44 95  33  35   .  66  15   .   .   .   .   .
 893 1539 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 44 95  33  35  66   .  15   .   .   .   .   .
 894 1530 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 66  .  33  35  44  95  15   .   .   .   .   .
 895 1531 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 66  .  33  35  95  44  15   .   .   .   .   .
 896 1532 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 66 44  33  35   .  95  15   .   .   .   .   .
 897 1533 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 66 44  33  35  95   .  15   .   .   .   .   .
 898 1534 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 66 95  33  35   .  44  15   .   .   .   .   .
 899 1535 * 1 2 6  9  6 12  2  5 10  5 19 24 11  3  7 30 38 14  8 23 26 18 66 95  33  35  44   .  15   .   .   .   .   .
 900 1452 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14  . 26 65 18 24  8   .  38  33  66  15   .   .   .  11   .
 901 1453 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14  . 26 65 18 24  8   .  66  33  38  15   .   .   .  11   .
 902 1454 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14  . 26 65 18 24  8  38   .  33  66  15   .   .   .  11   .
 903 1455 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14  . 26 65 18 24  8  38  66  33   .  15   .   .   .  11   .
 904 1456 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14  . 26 65 18 24  8  66   .  33  38  15   .   .   .  11   .
 905 1457 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14  . 26 65 18 24  8  66  38  33   .  15   .   .   .  11   .
 906 1461 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14 38 26 65 18 24  8   .   .  33  66  15   .   .   .  11   .
 907 1462 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14 38 26 65 18 24  8   .  66  33   .  15   .   .   .  11   .
 908 1463 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14 38 26 65 18 24  8  66   .  33   .  15   .   .   .  11   .
 909 1458 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14 66 26 65 18 24  8   .   .  33  38  15   .   .   .  11   .
 910 1459 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14 66 26 65 18 24  8   .  38  33   .  15   .   .   .  11   .
 911 1460 * 1 2 6  9  6 12  2  5 10  5 23 13  7 44  3 30 35 14 66 26 65 18 24  8  38   .  33   .  15   .   .   .  11   .
 912 1393 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24  .  26  65  33  66  15  11   .   .   .   .
 913 1392 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24  .  26  66  33  65  15  11   .   .   .   .
 914 1396 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24  .  65  26  33  66  15  11   .   .   .   .
 915 1397 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24  .  65  66  33  26  15  11   .   .   .   .
 916 1394 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24  .  66  26  33  65  15  11   .   .   .   .
 917 1395 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24  .  66  65  33  26  15  11   .   .   .   .
 918 1399 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 26   .  65  33  66  15  11   .   .   .   .
 919 1398 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 26   .  66  33  65  15  11   .   .   .   .
 920 1402 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 26  65   .  33  66  15  11   .   .   .   .
 921 1403 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 26  65  66  33   .  15  11   .   .   .   .
 922 1400 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 26  66   .  33  65  15  11   .   .   .   .
 923 1401 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 26  66  65  33   .  15  11   .   .   .   .
 924 1410 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 65   .  26  33  66  15  11   .   .   .   .
 925 1411 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 65   .  66  33  26  15  11   .   .   .   .
 926 1412 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 65  26   .  33  66  15  11   .   .   .   .
 927 1413 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 65  26  66  33   .  15  11   .   .   .   .
 928 1414 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 65  66   .  33  26  15  11   .   .   .   .
 929 1415 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 65  66  26  33   .  15  11   .   .   .   .
 930 1404 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 66   .  26  33  65  15  11   .   .   .   .
 931 1405 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 66   .  65  33  26  15  11   .   .   .   .
 932 1406 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 66  26   .  33  65  15  11   .   .   .   .
 933 1407 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 66  26  65  33   .  15  11   .   .   .   .
 934 1408 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 66  65   .  33  26  15  11   .   .   .   .
 935 1409 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38  .  8 14 18 24 66  65  26  33   .  15  11   .   .   .   .
 936 1441 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24  .   .  65  33  66  15  11   .   .   .   .
 937 1440 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24  .   .  66  33  65  15  11   .   .   .   .
 938 1444 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24  .  65   .  33  66  15  11   .   .   .   .
 939 1445 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24  .  65  66  33   .  15  11   .   .   .   .
 940 1442 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24  .  66   .  33  65  15  11   .   .   .   .
 941 1443 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24  .  66  65  33   .  15  11   .   .   .   .
 942 1449 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24 65   .   .  33  66  15  11   .   .   .   .
 943 1450 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24 65   .  66  33   .  15  11   .   .   .   .
 944 1451 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24 65  66   .  33   .  15  11   .   .   .   .
 945 1446 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24 66   .   .  33  65  15  11   .   .   .   .
 946 1447 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24 66   .  65  33   .  15  11   .   .   .   .
 947 1448 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 26  8 14 18 24 66  65   .  33   .  15  11   .   .   .   .
 948 1428 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24  .   .  26  33  66  15  11   .   .   .   .
 949 1429 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24  .   .  66  33  26  15  11   .   .   .   .
 950 1430 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24  .  26   .  33  66  15  11   .   .   .   .
 951 1431 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24  .  26  66  33   .  15  11   .   .   .   .
 952 1432 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24  .  66   .  33  26  15  11   .   .   .   .
 953 1433 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24  .  66  26  33   .  15  11   .   .   .   .
 954 1434 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24 26   .   .  33  66  15  11   .   .   .   .
 955 1435 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24 26   .  66  33   .  15  11   .   .   .   .
 956 1436 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24 26  66   .  33   .  15  11   .   .   .   .
 957 1437 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24 66   .   .  33  26  15  11   .   .   .   .
 958 1438 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24 66   .  26  33   .  15  11   .   .   .   .
 959 1439 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 65  8 14 18 24 66  26   .  33   .  15  11   .   .   .   .
 960 1416 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24  .   .  26  33  65  15  11   .   .   .   .
 961 1417 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24  .   .  65  33  26  15  11   .   .   .   .
 962 1418 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24  .  26   .  33  65  15  11   .   .   .   .
 963 1419 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24  .  26  65  33   .  15  11   .   .   .   .
 964 1420 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24  .  65   .  33  26  15  11   .   .   .   .
 965 1421 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24  .  65  26  33   .  15  11   .   .   .   .
 966 1422 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24 26   .   .  33  65  15  11   .   .   .   .
 967 1423 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24 26   .  65  33   .  15  11   .   .   .   .
 968 1424 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24 26  65   .  33   .  15  11   .   .   .   .
 969 1425 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24 65   .   .  33  26  15  11   .   .   .   .
 970 1426 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24 65   .  26  33   .  15  11   .   .   .   .
 971 1427 * 1 2 6  9  6 12  2  5 10  5 23 13 13  3 44 30 35 38 66  8 14 18 24 65  26   .  33   .  15  11   .   .   .   .
 972 1469 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  .  . 26 14 18 24  8  56  65  33  66  15  11   .   .   .   .
 973 1468 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  .  . 26 14 18 24  8  56  66  33  65  15  11   .   .   .   .
 974 1467 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  .  . 26 14 18 24  8  65  56  33  66  15  11   .   .   .   .
 975 1466 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  .  . 26 14 18 24  8  65  66  33  56  15  11   .   .   .   .
 976 1465 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  .  . 26 14 18 24  8  66  56  33  65  15  11   .   .   .   .
 977 1464 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  .  . 26 14 18 24  8  66  65  33  56  15  11   .   .   .   .
 978 1483 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 56 26 14 18 24  8   .  65  33  66  15  11   .   .   .   .
 979 1482 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 56 26 14 18 24  8   .  66  33  65  15  11   .   .   .   .
 980 1486 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 56 26 14 18 24  8  65   .  33  66  15  11   .   .   .   .
 981 1487 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 56 26 14 18 24  8  65  66  33   .  15  11   .   .   .   .
 982 1484 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 56 26 14 18 24  8  66   .  33  65  15  11   .   .   .   .
 983 1485 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 56 26 14 18 24  8  66  65  33   .  15  11   .   .   .   .
 984 1477 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 65 26 14 18 24  8   .  56  33  66  15  11   .   .   .   .
 985 1476 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 65 26 14 18 24  8   .  66  33  56  15  11   .   .   .   .
 986 1480 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 65 26 14 18 24  8  56   .  33  66  15  11   .   .   .   .
 987 1481 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 65 26 14 18 24  8  56  66  33   .  15  11   .   .   .   .
 988 1478 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 65 26 14 18 24  8  66   .  33  56  15  11   .   .   .   .
 989 1479 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 65 26 14 18 24  8  66  56  33   .  15  11   .   .   .   .
 990 1471 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 66 26 14 18 24  8   .  56  33  65  15  11   .   .   .   .
 991 1470 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 66 26 14 18 24  8   .  65  33  56  15  11   .   .   .   .
 992 1474 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 66 26 14 18 24  8  56   .  33  65  15  11   .   .   .   .
 993 1475 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 66 26 14 18 24  8  56  65  33   .  15  11   .   .   .   .
 994 1472 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 66 26 14 18 24  8  65   .  33  56  15  11   .   .   .   .
 995 1473 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35  . 66 26 14 18 24  8  65  56  33   .  15  11   .   .   .   .
 996 1513 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56  . 26 14 18 24  8   .  65  33  66  15  11   .   .   .   .
 997 1512 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56  . 26 14 18 24  8   .  66  33  65  15  11   .   .   .   .
 998 1516 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56  . 26 14 18 24  8  65   .  33  66  15  11   .   .   .   .
 999 1517 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56  . 26 14 18 24  8  65  66  33   .  15  11   .   .   .   .
1000 1514 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56  . 26 14 18 24  8  66   .  33  65  15  11   .   .   .   .
1001 1515 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56  . 26 14 18 24  8  66  65  33   .  15  11   .   .   .   .
1002 1521 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56 65 26 14 18 24  8   .   .  33  66  15  11   .   .   .   .
1003 1522 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56 65 26 14 18 24  8   .  66  33   .  15  11   .   .   .   .
1004 1523 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56 65 26 14 18 24  8  66   .  33   .  15  11   .   .   .   .
1005 1518 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56 66 26 14 18 24  8   .   .  33  65  15  11   .   .   .   .
1006 1519 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56 66 26 14 18 24  8   .  65  33   .  15  11   .   .   .   .
1007 1520 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 56 66 26 14 18 24  8  65   .  33   .  15  11   .   .   .   .
1008 1501 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65  . 26 14 18 24  8   .  56  33  66  15  11   .   .   .   .
1009 1500 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65  . 26 14 18 24  8   .  66  33  56  15  11   .   .   .   .
1010 1504 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65  . 26 14 18 24  8  56   .  33  66  15  11   .   .   .   .
1011 1505 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65  . 26 14 18 24  8  56  66  33   .  15  11   .   .   .   .
1012 1502 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65  . 26 14 18 24  8  66   .  33  56  15  11   .   .   .   .
1013 1503 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65  . 26 14 18 24  8  66  56  33   .  15  11   .   .   .   .
1014 1509 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65 56 26 14 18 24  8   .   .  33  66  15  11   .   .   .   .
1015 1510 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65 56 26 14 18 24  8   .  66  33   .  15  11   .   .   .   .
1016 1511 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65 56 26 14 18 24  8  66   .  33   .  15  11   .   .   .   .
1017 1506 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65 66 26 14 18 24  8   .   .  33  56  15  11   .   .   .   .
1018 1507 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65 66 26 14 18 24  8   .  56  33   .  15  11   .   .   .   .
1019 1508 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 65 66 26 14 18 24  8  56   .  33   .  15  11   .   .   .   .
1020 1489 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66  . 26 14 18 24  8   .  56  33  65  15  11   .   .   .   .
1021 1488 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66  . 26 14 18 24  8   .  65  33  56  15  11   .   .   .   .
1022 1492 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66  . 26 14 18 24  8  56   .  33  65  15  11   .   .   .   .
1023 1493 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66  . 26 14 18 24  8  56  65  33   .  15  11   .   .   .   .
1024 1490 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66  . 26 14 18 24  8  65   .  33  56  15  11   .   .   .   .
1025 1491 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66  . 26 14 18 24  8  65  56  33   .  15  11   .   .   .   .
1026 1497 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66 56 26 14 18 24  8   .   .  33  65  15  11   .   .   .   .
1027 1498 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66 56 26 14 18 24  8   .  65  33   .  15  11   .   .   .   .
1028 1499 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66 56 26 14 18 24  8  65   .  33   .  15  11   .   .   .   .
1029 1494 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66 65 26 14 18 24  8   .   .  33  56  15  11   .   .   .   .
1030 1495 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66 65 26 14 18 24  8   .  56  33   .  15  11   .   .   .   .
1031 1496 * 1 2 6  9  6 12  2  5 10  5 23 13 38  3 44 30 35 66 65 26 14 18 24  8  56   .  33   .  15  11   .   .   .   .
1032 1039 * 1 3 5  4 12  1  8 11 14 11 13 30 17  9 21 36 41 44  2 32 20 24 45  .  39  29  62  66   6   .   .   .   .   .
1033 1038 * 1 3 5  4 12  1  8 11 14 11 13 30 17  9 21 36 41 44  2 32 20 24 45  .  39  29  66  62   6   .   .   .   .   .
1034 1042 * 1 3 5  4 12  1  8 11 14 11 13 30 17  9 21 36 41 44  2 32 20 24 45 62  39  29   .  66   6   .   .   .   .   .
1035 1043 * 1 3 5  4 12  1  8 11 14 11 13 30 17  9 21 36 41 44  2 32 20 24 45 62  39  29  66   .   6   .   .   .   .   .
1036 1040 * 1 3 5  4 12  1  8 11 14 11 13 30 17  9 21 36 41 44  2 32 20 24 45 66  39  29   .  62   6   .   .   .   .   .
1037 1041 * 1 3 5  4 12  1  8 11 14 11 13 30 17  9 21 36 41 44  2 32 20 24 45 66  39  29  62   .   6   .   .   .   .   .
1038 1033 * 2 3 4  9  1  2 15  7 26 21 32  3 10  6 29  2 54 45 12 51 57 49 22  .  16  24  90  94  37   .   .   .   .   .
1039 1032 * 2 3 4  9  1  2 15  7 26 21 32  3 10  6 29  2 54 45 12 51 57 49 22  .  16  24  94  90  37   .   .   .   .   .
1040 1036 * 2 3 4  9  1  2 15  7 26 21 32  3 10  6 29  2 54 45 12 51 57 49 22 90  16  24   .  94  37   .   .   .   .   .
1041 1037 * 2 3 4  9  1  2 15  7 26 21 32  3 10  6 29  2 54 45 12 51 57 49 22 90  16  24  94   .  37   .   .   .   .   .
1042 1034 * 2 3 4  9  1  2 15  7 26 21 32  3 10  6 29  2 54 45 12 51 57 49 22 94  16  24   .  90  37   .   .   .   .   .
1043 1035 * 2 3 4  9  1  2 15  7 26 21 32  3 10  6 29  2 54 45 12 51 57 49 22 94  16  24  90   .  37   .   .   .   .   .
1044  620 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  1 51  22  15  28  91   .   6   .   .   .   .
1045  621 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  1 51  22  15  91  28   .   6   .   .   .   .
1046  618 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  1 51  22  28  11  91   .   6   .   .   .   .
1047  619 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  1 51  22  28  91   9   .   6   .   .   .   .
1048  623 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  1 51  22  91  11  28   .   6   .   .   .   .
1049  622 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  1 51  22  91  28   9   .   6   .   .   .   .
1050  614 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  2 51  22  15  28  90   .   6   .   .   .   .
1051  615 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  2 51  22  15  90  28   .   6   .   .   .   .
1052  612 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  2 51  22  28  11  90   .   6   .   .   .   .
1053  613 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  2 51  22  28  90   9   .   6   .   .   .   .
1054  617 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  2 51  22  90  11  28   .   6   .   .   .   .
1055  616 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55  2 51  22  90  28   9   .   6   .   .   .   .
1056  607 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 28 51  22  15  90  91   .   6   .   .   .   .
1057  606 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 28 51  22  15  91  90   .   6   .   .   .   .
1058  610 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 28 51  22  90  11  91   .   6   .   .   .   .
1059  611 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 28 51  22  90  91   9   .   6   .   .   .   .
1060  608 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 28 51  22  91  11  90   .   6   .   .   .   .
1061  609 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 28 51  22  91  90   9   .   6   .   .   .   .
1062  601 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 29 51  22  28  90  91   .   6   .   .   .   .
1063  600 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 29 51  22  28  91  90   .   6   .   .   .   .
1064  604 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 29 51  22  90  28  91   .   6   .   .   .   .
1065  605 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 29 51  22  90  91  28   .   6   .   .   .   .
1066  602 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 29 51  22  91  28  90   .   6   .   .   .   .
1067  603 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60  . 61 57 63 55 29 51  22  91  90  28   .   6   .   .   .   .
1068  794 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  . 51  22  15  28  91   .   6   .   .   .   .
1069  795 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  . 51  22  15  91  28   .   6   .   .   .   .
1070  792 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  . 51  22  28  11  91   .   6   .   .   .   .
1071  793 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  . 51  22  28  91   9   .   6   .   .   .   .
1072  797 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  . 51  22  91  11  28   .   6   .   .   .   .
1073  796 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  . 51  22  91  28   9   .   6   .   .   .   .
1074  811 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  2 51  22   .  11  28   .   6   .   .   .   .
1075  810 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  2 51  22   .  28   9   .   6   .   .   .   .
1076  814 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  2 51  22  15   .  28   .   6   .   .   .   .
1077  815 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  2 51  22  15  28   .   .   6   .   .   .   .
1078  812 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  2 51  22  28   .   9   .   6   .   .   .   .
1079  813 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55  2 51  22  28  11   .   .   6   .   .   .   .
1080  804 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 28 51  22   .  11  91   .   6   .   .   .   .
1081  805 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 28 51  22   .  91   9   .   6   .   .   .   .
1082  806 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 28 51  22  15   .  91   .   6   .   .   .   .
1083  807 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 28 51  22  15  91   .   .   6   .   .   .   .
1084  808 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 28 51  22  91   .   9   .   6   .   .   .   .
1085  809 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 28 51  22  91  11   .   .   6   .   .   .   .
1086  798 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 29 51  22   .  28  91   .   6   .   .   .   .
1087  799 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 29 51  22   .  91  28   .   6   .   .   .   .
1088  800 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 29 51  22  28   .  91   .   6   .   .   .   .
1089  801 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 29 51  22  28  91   .   .   6   .   .   .   .
1090  802 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 29 51  22  91   .  28   .   6   .   .   .   .
1091  803 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 23 61 57 63 55 29 51  22  91  28   .   .   6   .   .   .   .
1092  770 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  . 51  22  15  28  90   .   6   .   .   .   .
1093  771 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  . 51  22  15  90  28   .   6   .   .   .   .
1094  768 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  . 51  22  28  11  90   .   6   .   .   .   .
1095  769 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  . 51  22  28  90   9   .   6   .   .   .   .
1096  773 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  . 51  22  90  11  28   .   6   .   .   .   .
1097  772 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  . 51  22  90  28   9   .   6   .   .   .   .
1098  787 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  1 51  22   .  11  28   .   6   .   .   .   .
1099  786 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  1 51  22   .  28   9   .   6   .   .   .   .
1100  790 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  1 51  22  15   .  28   .   6   .   .   .   .
1101  791 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  1 51  22  15  28   .   .   6   .   .   .   .
1102  788 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  1 51  22  28   .   9   .   6   .   .   .   .
1103  789 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55  1 51  22  28  11   .   .   6   .   .   .   .
1104  780 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 28 51  22   .  11  90   .   6   .   .   .   .
1105  781 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 28 51  22   .  90   9   .   6   .   .   .   .
1106  782 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 28 51  22  15   .  90   .   6   .   .   .   .
1107  783 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 28 51  22  15  90   .   .   6   .   .   .   .
1108  784 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 28 51  22  90   .   9   .   6   .   .   .   .
1109  785 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 28 51  22  90  11   .   .   6   .   .   .   .
1110  774 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 29 51  22   .  28  90   .   6   .   .   .   .
1111  775 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 29 51  22   .  90  28   .   6   .   .   .   .
1112  776 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 29 51  22  28   .  90   .   6   .   .   .   .
1113  777 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 29 51  22  28  90   .   .   6   .   .   .   .
1114  778 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 29 51  22  90   .  28   .   6   .   .   .   .
1115  779 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 24 61 57 63 55 29 51  22  90  28   .   .   6   .   .   .   .
1116  745 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  . 51  22  15  90  91   .   6   .   .   .   .
1117  744 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  . 51  22  15  91  90   .   6   .   .   .   .
1118  748 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  . 51  22  90  11  91   .   6   .   .   .   .
1119  749 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  . 51  22  90  91   9   .   6   .   .   .   .
1120  746 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  . 51  22  91  11  90   .   6   .   .   .   .
1121  747 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  . 51  22  91  90   9   .   6   .   .   .   .
1122  762 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  1 51  22   .  11  91   .   6   .   .   .   .
1123  763 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  1 51  22   .  91   9   .   6   .   .   .   .
1124  764 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  1 51  22  15   .  91   .   6   .   .   .   .
1125  765 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  1 51  22  15  91   .   .   6   .   .   .   .
1126  766 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  1 51  22  91   .   9   .   6   .   .   .   .
1127  767 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  1 51  22  91  11   .   .   6   .   .   .   .
1128  756 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  2 51  22   .  11  90   .   6   .   .   .   .
1129  757 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  2 51  22   .  90   9   .   6   .   .   .   .
1130  758 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  2 51  22  15   .  90   .   6   .   .   .   .
1131  759 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  2 51  22  15  90   .   .   6   .   .   .   .
1132  760 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  2 51  22  90   .   9   .   6   .   .   .   .
1133  761 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55  2 51  22  90  11   .   .   6   .   .   .   .
1134  751 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55 29 51  22   .  90  91   .   6   .   .   .   .
1135  750 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55 29 51  22   .  91  90   .   6   .   .   .   .
1136  754 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55 29 51  22  90   .  91   .   6   .   .   .   .
1137  755 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55 29 51  22  90  91   .   .   6   .   .   .   .
1138  752 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55 29 51  22  91   .  90   .   6   .   .   .   .
1139  753 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 28 61 57 63 55 29 51  22  91  90   .   .   6   .   .   .   .
1140  631 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 28  22  45  90  91   .   6   .   .   .   .
1141  630 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 28  22  45  91  90   .   6   .   .   .   .
1142  634 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 28  22  90  41  91   .   6   .   .   .   .
1143  635 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 28  22  90  91  39   .   6   .   .   .   .
1144  632 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 28  22  91  41  90   .   6   .   .   .   .
1145  633 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 28  22  91  90  39   .   6   .   .   .   .
1146  625 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 51  22  28  90  91   .   6   .   .   .   .
1147  624 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 51  22  28  91  90   .   6   .   .   .   .
1148  628 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 51  22  90  28  91   .   6   .   .   .   .
1149  629 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 51  22  90  91  28   .   6   .   .   .   .
1150  626 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 51  22  91  28  90   .   6   .   .   .   .
1151  627 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 51  22  91  90  28   .   6   .   .   .   .
1152  644 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 90  22  28  41  91   .   6   .   .   .   .
1153  645 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 90  22  28  91  39   .   6   .   .   .   .
1154  642 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 90  22  45  28  91   .   6   .   .   .   .
1155  643 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 90  22  45  91  28   .   6   .   .   .   .
1156  647 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 90  22  91  28  39   .   6   .   .   .   .
1157  646 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 90  22  91  41  28   .   6   .   .   .   .
1158  638 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 91  22  28  41  90   .   6   .   .   .   .
1159  639 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 91  22  28  90  39   .   6   .   .   .   .
1160  636 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 91  22  45  28  90   .   6   .   .   .   .
1161  637 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 91  22  45  90  28   .   6   .   .   .   .
1162  641 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 91  22  90  28  39   .   6   .   .   .   .
1163  640 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  . 91  22  90  41  28   .   6   .   .   .   .
1164  722 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1  .  22  28  41  91   .   6   .   .   .   .
1165  723 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1  .  22  28  91  39   .   6   .   .   .   .
1166  720 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1  .  22  45  28  91   .   6   .   .   .   .
1167  721 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1  .  22  45  91  28   .   6   .   .   .   .
1168  725 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1  .  22  91  28  39   .   6   .   .   .   .
1169  724 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1  .  22  91  41  28   .   6   .   .   .   .
1170  732 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 28  22   .  41  91   .   6   .   .   .   .
1171  733 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 28  22   .  91  39   .   6   .   .   .   .
1172  734 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 28  22  45   .  91   .   6   .   .   .   .
1173  735 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 28  22  45  91   .   .   6   .   .   .   .
1174  736 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 28  22  91   .  39   .   6   .   .   .   .
1175  737 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 28  22  91  41   .   .   6   .   .   .   .
1176  726 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 51  22   .  28  91   .   6   .   .   .   .
1177  727 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 51  22   .  91  28   .   6   .   .   .   .
1178  728 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 51  22  28   .  91   .   6   .   .   .   .
1179  729 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 51  22  28  91   .   .   6   .   .   .   .
1180  730 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 51  22  91   .  28   .   6   .   .   .   .
1181  731 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 51  22  91  28   .   .   6   .   .   .   .
1182  739 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 91  22   .  28  39   .   6   .   .   .   .
1183  738 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 91  22   .  41  28   .   6   .   .   .   .
1184  742 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 91  22  28   .  39   .   6   .   .   .   .
1185  743 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 91  22  28  41   .   .   6   .   .   .   .
1186  740 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 91  22  45   .  28   .   6   .   .   .   .
1187  741 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  1 91  22  45  28   .   .   6   .   .   .   .
1188  698 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2  .  22  28  41  90   .   6   .   .   .   .
1189  699 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2  .  22  28  90  39   .   6   .   .   .   .
1190  696 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2  .  22  45  28  90   .   6   .   .   .   .
1191  697 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2  .  22  45  90  28   .   6   .   .   .   .
1192  701 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2  .  22  90  28  39   .   6   .   .   .   .
1193  700 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2  .  22  90  41  28   .   6   .   .   .   .
1194  708 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 28  22   .  41  90   .   6   .   .   .   .
1195  709 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 28  22   .  90  39   .   6   .   .   .   .
1196  710 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 28  22  45   .  90   .   6   .   .   .   .
1197  711 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 28  22  45  90   .   .   6   .   .   .   .
1198  712 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 28  22  90   .  39   .   6   .   .   .   .
1199  713 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 28  22  90  41   .   .   6   .   .   .   .
1200  702 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 51  22   .  28  90   .   6   .   .   .   .
1201  703 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 51  22   .  90  28   .   6   .   .   .   .
1202  704 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 51  22  28   .  90   .   6   .   .   .   .
1203  705 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 51  22  28  90   .   .   6   .   .   .   .
1204  706 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 51  22  90   .  28   .   6   .   .   .   .
1205  707 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 51  22  90  28   .   .   6   .   .   .   .
1206  715 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 90  22   .  28  39   .   6   .   .   .   .
1207  714 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 90  22   .  41  28   .   6   .   .   .   .
1208  718 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 90  22  28   .  39   .   6   .   .   .   .
1209  719 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 90  22  28  41   .   .   6   .   .   .   .
1210  716 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 90  22  45   .  28   .   6   .   .   .   .
1211  717 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55  2 90  22  45  28   .   .   6   .   .   .   .
1212  673 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  45  90  91   .   6   .   .   .   .
1213  672 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  45  91  90   .   6   .   .   .   .
1214  676 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  90  41  91   .   6   .   .   .   .
1215  677 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  90  91  39   .   6   .   .   .   .
1216  674 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  91  41  90   .   6   .   .   .   .
1217  675 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  91  90  39   .   6   .   .   .   .
1218  679 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 51  22   .  90  91   .   6   .   .   .   .
1219  678 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 51  22   .  91  90   .   6   .   .   .   .
1220  682 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 51  22  90   .  91   .   6   .   .   .   .
1221  683 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 51  22  90  91   .   .   6   .   .   .   .
1222  680 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 51  22  91   .  90   .   6   .   .   .   .
1223  681 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 51  22  91  90   .   .   6   .   .   .   .
1224  690 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 90  22   .  41  91   .   6   .   .   .   .
1225  691 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 90  22   .  91  39   .   6   .   .   .   .
1226  692 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 90  22  45   .  91   .   6   .   .   .   .
1227  693 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 90  22  45  91   .   .   6   .   .   .   .
1228  694 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 90  22  91   .  39   .   6   .   .   .   .
1229  695 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 90  22  91  41   .   .   6   .   .   .   .
1230  684 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22   .  41  90   .   6   .   .   .   .
1231  685 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22   .  90  39   .   6   .   .   .   .
1232  686 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22  45   .  90   .   6   .   .   .   .
1233  687 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22  45  90   .   .   6   .   .   .   .
1234  688 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22  90   .  39   .   6   .   .   .   .
1235  689 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22  90  41   .   .   6   .   .   .   .
1236  649 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59  .  22  28  90  91   .   6   .   .   .   .
1237  648 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59  .  22  28  91  90   .   6   .   .   .   .
1238  652 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59  .  22  90  28  91   .   6   .   .   .   .
1239  653 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59  .  22  90  91  28   .   6   .   .   .   .
1240  650 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59  .  22  91  28  90   .   6   .   .   .   .
1241  651 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59  .  22  91  90  28   .   6   .   .   .   .
1242  655 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 28  22   .  90  91   .   6   .   .   .   .
1243  654 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 28  22   .  91  90   .   6   .   .   .   .
1244  658 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 28  22  90   .  91   .   6   .   .   .   .
1245  659 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 28  22  90  91   .   .   6   .   .   .   .
1246  656 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 28  22  91   .  90   .   6   .   .   .   .
1247  657 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 28  22  91  90   .   .   6   .   .   .   .
1248  666 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 90  22   .  28  91   .   6   .   .   .   .
1249  667 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 90  22   .  91  28   .   6   .   .   .   .
1250  668 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 90  22  28   .  91   .   6   .   .   .   .
1251  669 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 90  22  28  91   .   .   6   .   .   .   .
1252  670 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 90  22  91   .  28   .   6   .   .   .   .
1253  671 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 90  22  91  28   .   .   6   .   .   .   .
1254  660 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 91  22   .  28  90   .   6   .   .   .   .
1255  661 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 91  22   .  90  28   .   6   .   .   .   .
1256  662 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 91  22  28   .  90   .   6   .   .   .   .
1257  663 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 91  22  28  90   .   .   6   .   .   .   .
1258  664 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 91  22  90   .  28   .   6   .   .   .   .
1259  665 * 2 4 3  4  7  8  2 13  1 27  1 18 16 12 43  8 60 51 61 57 63 55 59 91  22  90  28   .   .   6   .   .   .   .
1260  473 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  .  . 55  1 51  22  18  91 100  28   6   .   .   .   .
1261  472 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  .  . 55  1 51  22  18 100  91  28   6   .   .   .   .
1262  471 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  .  . 55  2 51  22  18  90 100  28   6   .   .   .   .
1263  470 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  .  . 55  2 51  22  18 100  90  28   6   .   .   .   .
1264  469 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  .  . 55 11 51  22  18  90  91  28   6   .   .   .   .
1265  468 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  .  . 55 11 51  22  18  91  90  28   6   .   .   .   .
1266  487 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 11 55  . 51  22  18  91 100  28   6   .   .   .   .
1267  486 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 11 55  . 51  22  18 100  91  28   6   .   .   .   .
1268  490 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 11 55  2 51  22  18   . 100  28   6   .   .   .   .
1269  491 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 11 55  2 51  22  18 100   .  28   6   .   .   .   .
1270  488 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 11 55 11 51  22  18   .  91  28   6   .   .   .   .
1271  489 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 11 55 11 51  22  18  91   .  28   6   .   .   .   .
1272  481 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 12 55  . 51  22  18  90 100  28   6   .   .   .   .
1273  480 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 12 55  . 51  22  18 100  90  28   6   .   .   .   .
1274  484 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 12 55  1 51  22  18   . 100  28   6   .   .   .   .
1275  485 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 12 55  1 51  22  18 100   .  28   6   .   .   .   .
1276  482 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 12 55 11 51  22  18   .  90  28   6   .   .   .   .
1277  483 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 12 55 11 51  22  18  90   .  28   6   .   .   .   .
1278  475 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 21 55  . 51  22  18  90  91  28   6   .   .   .   .
1279  474 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 21 55  . 51  22  18  91  90  28   6   .   .   .   .
1280  478 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 21 55  1 51  22  18   .  91  28   6   .   .   .   .
1281  479 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 21 55  1 51  22  18  91   .  28   6   .   .   .   .
1282  476 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 21 55  2 51  22  18   .  90  28   6   .   .   .   .
1283  477 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61  . 21 55  2 51  22  18  90   .  28   6   .   .   .   .
1284  565 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17  . 55  . 51  22  18  91 100  28   6   .   .   .   .
1285  564 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17  . 55  . 51  22  18 100  91  28   6   .   .   .   .
1286  568 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17  . 55  2 51  22  18   . 100  28   6   .   .   .   .
1287  569 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17  . 55  2 51  22  18 100   .  28   6   .   .   .   .
1288  566 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17  . 55 11 51  22  18   .  91  28   6   .   .   .   .
1289  567 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17  . 55 11 51  22  18  91   .  28   6   .   .   .   .
1290  573 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17 12 55  . 51  22  18   . 100  28   6   .   .   .   .
1291  574 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17 12 55  . 51  22  18 100   .  28   6   .   .   .   .
1292  575 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17 12 55 11 51  22  18   .   .  28   6   .   .   .   .
1293  570 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17 21 55  . 51  22  18   .  91  28   6   .   .   .   .
1294  571 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17 21 55  . 51  22  18  91   .  28   6   .   .   .   .
1295  572 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 17 21 55  2 51  22  18   .   .  28   6   .   .   .   .
1296  505 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  . 51  22  18  90 100  28   6   .   .   .   .
1297  504 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  . 51  22  18 100  90  28   6   .   .   .   .
1298  508 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  . 51  22  90  14 100  28   6   .   .   .   .
1299  509 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  . 51  22  90 100  12  28   6   .   .   .   .
1300  506 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  . 51  22 100  14  90  28   6   .   .   .   .
1301  507 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  . 51  22 100  90  12  28   6   .   .   .   .
1302  522 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  1 51  22   .  14 100  28   6   .   .   .   .
1303  523 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  1 51  22   . 100  12  28   6   .   .   .   .
1304  524 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  1 51  22  18   . 100  28   6   .   .   .   .
1305  525 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  1 51  22  18 100   .  28   6   .   .   .   .
1306  526 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  1 51  22 100   .  12  28   6   .   .   .   .
1307  527 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55  1 51  22 100  14   .  28   6   .   .   .   .
1308  516 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 11 51  22   .  14  90  28   6   .   .   .   .
1309  517 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 11 51  22   .  90  12  28   6   .   .   .   .
1310  518 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 11 51  22  18   .  90  28   6   .   .   .   .
1311  519 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 11 51  22  18  90   .  28   6   .   .   .   .
1312  520 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 11 51  22  90   .  12  28   6   .   .   .   .
1313  521 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 11 51  22  90  14   .  28   6   .   .   .   .
1314  511 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 32 51  22   .  90 100  28   6   .   .   .   .
1315  510 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 32 51  22   . 100  90  28   6   .   .   .   .
1316  514 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 32 51  22  90   . 100  28   6   .   .   .   .
1317  515 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 32 51  22  90 100   .  28   6   .   .   .   .
1318  512 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 32 51  22 100   .  90  28   6   .   .   .   .
1319  513 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18  . 55 32 51  22 100  90   .  28   6   .   .   .   .
1320  552 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55  . 51  22   .  14 100  28   6   .   .   .   .
1321  553 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55  . 51  22   . 100  12  28   6   .   .   .   .
1322  554 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55  . 51  22  18   . 100  28   6   .   .   .   .
1323  555 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55  . 51  22  18 100   .  28   6   .   .   .   .
1324  556 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55  . 51  22 100   .  12  28   6   .   .   .   .
1325  557 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55  . 51  22 100  14   .  28   6   .   .   .   .
1326  561 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55 11 51  22   .   .  12  28   6   .   .   .   .
1327  562 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55 11 51  22   .  14   .  28   6   .   .   .   .
1328  563 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55 11 51  22  18   .   .  28   6   .   .   .   .
1329  558 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55 32 51  22   .   . 100  28   6   .   .   .   .
1330  559 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55 32 51  22   . 100   .  28   6   .   .   .   .
1331  560 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 11 55 32 51  22 100   .   .  28   6   .   .   .   .
1332  540 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  . 51  22   .  14  90  28   6   .   .   .   .
1333  541 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  . 51  22   .  90  12  28   6   .   .   .   .
1334  542 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  . 51  22  18   .  90  28   6   .   .   .   .
1335  543 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  . 51  22  18  90   .  28   6   .   .   .   .
1336  544 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  . 51  22  90   .  12  28   6   .   .   .   .
1337  545 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  . 51  22  90  14   .  28   6   .   .   .   .
1338  549 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  1 51  22   .   .  12  28   6   .   .   .   .
1339  550 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  1 51  22   .  14   .  28   6   .   .   .   .
1340  551 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55  1 51  22  18   .   .  28   6   .   .   .   .
1341  546 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55 32 51  22   .   .  90  28   6   .   .   .   .
1342  547 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55 32 51  22   .  90   .  28   6   .   .   .   .
1343  548 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 21 55 32 51  22  90   .   .  28   6   .   .   .   .
1344  529 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  . 51  22   .  90 100  28   6   .   .   .   .
1345  528 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  . 51  22   . 100  90  28   6   .   .   .   .
1346  532 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  . 51  22  90   . 100  28   6   .   .   .   .
1347  533 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  . 51  22  90 100   .  28   6   .   .   .   .
1348  530 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  . 51  22 100   .  90  28   6   .   .   .   .
1349  531 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  . 51  22 100  90   .  28   6   .   .   .   .
1350  537 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  1 51  22   .   . 100  28   6   .   .   .   .
1351  538 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  1 51  22   . 100   .  28   6   .   .   .   .
1352  539 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55  1 51  22 100   .   .  28   6   .   .   .   .
1353  534 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55 11 51  22   .   .  90  28   6   .   .   .   .
1354  535 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55 11 51  22   .  90   .  28   6   .   .   .   .
1355  536 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 18 42 55 11 51  22  90   .   .  28   6   .   .   .   .
1356  493 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27  . 55  . 51  22  18  90  91  28   6   .   .   .   .
1357  492 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27  . 55  . 51  22  18  91  90  28   6   .   .   .   .
1358  496 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27  . 55  1 51  22  18   .  91  28   6   .   .   .   .
1359  497 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27  . 55  1 51  22  18  91   .  28   6   .   .   .   .
1360  494 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27  . 55  2 51  22  18   .  90  28   6   .   .   .   .
1361  495 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27  . 55  2 51  22  18  90   .  28   6   .   .   .   .
1362  501 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27 11 55  . 51  22  18   .  91  28   6   .   .   .   .
1363  502 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27 11 55  . 51  22  18  91   .  28   6   .   .   .   .
1364  503 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27 11 55  2 51  22  18   .   .  28   6   .   .   .   .
1365  498 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27 12 55  . 51  22  18   .  90  28   6   .   .   .   .
1366  499 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27 12 55  . 51  22  18  90   .  28   6   .   .   .   .
1367  500 * 2 4 3  4  7  8  2 13  1 27  1 19 16 12 43  8 57 63 61 27 12 55  1 51  22  18   .   .  28   6   .   .   .   .
1368  577 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61  . 12 55  . 51  22  18  96 106  28   6   .   .   .   .
1369  576 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61  . 12 55  . 51  22  18 106  96  28   6   .   .   .   .
1370  580 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61  . 12 55  7 51  22  18   . 106  28   6   .   .   .   .
1371  581 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61  . 12 55  7 51  22  18 106   .  28   6   .   .   .   .
1372  578 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61  . 12 55 17 51  22  18   .  96  28   6   .   .   .   .
1373  579 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61  . 12 55 17 51  22  18  96   .  28   6   .   .   .   .
1374  588 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18  . 55  . 51  22   3  96  12  28   6   .   .   .   .
1375  589 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18  . 55  . 51  22  96 106  12  28   6   .   .   .   .
1376  592 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18  . 55  7 51  22   . 106  12  28   6   .   .   .   .
1377  593 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18  . 55  7 51  22   3   .  12  28   6   .   .   .   .
1378  590 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18  . 55 17 51  22   .  96  12  28   6   .   .   .   .
1379  591 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18  . 55 17 51  22  96   .  12  28   6   .   .   .   .
1380  597 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18 17 55  . 51  22   . 106  12  28   6   .   .   .   .
1381  598 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18 17 55  . 51  22   3   .  12  28   6   .   .   .   .
1382  599 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18 17 55 17 51  22   .   .  12  28   6   .   .   .   .
1383  594 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18 27 55  . 51  22   .  96  12  28   6   .   .   .   .
1384  595 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18 27 55  . 51  22  96   .  12  28   6   .   .   .   .
1385  596 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 18 27 55  7 51  22   .   .  12  28   6   .   .   .   .
1386  585 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 23 12 55  . 51  22  18   . 106  28   6   .   .   .   .
1387  586 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 23 12 55  . 51  22  18 106   .  28   6   .   .   .   .
1388  587 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 23 12 55 17 51  22  18   .   .  28   6   .   .   .   .
1389  582 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 33 12 55  . 51  22  18   .  96  28   6   .   .   .   .
1390  583 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 33 12 55  . 51  22  18  96   .  28   6   .   .   .   .
1391  584 * 2 4 3  4  7  8  2 13  1 27  1 19 16 43 47  8 57 63 61 33 12 55  7 51  22  18   .   .  28   6   .   .   .   .
1392  913 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43  .  29  90  16  91  28  18   .   .   .   .
1393  912 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43  .  29  91  16  90  28  18   .   .   .   .
1394  916 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43  .  90  27  16  91  28  18   .   .   .   .
1395  917 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43  .  90  91  16  21  28  18   .   .   .   .
1396  914 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43  .  91  27  16  90  28  18   .   .   .   .
1397  915 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43  .  91  90  16  21  28  18   .   .   .   .
1398  919 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 33   .  90  16  91  28  18   .   .   .   .
1399  918 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 33   .  91  16  90  28  18   .   .   .   .
1400  922 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 33  90   .  16  91  28  18   .   .   .   .
1401  923 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 33  90  91  16   .  28  18   .   .   .   .
1402  920 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 33  91   .  16  90  28  18   .   .   .   .
1403  921 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 33  91  90  16   .  28  18   .   .   .   .
1404  930 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 90   .  27  16  91  28  18   .   .   .   .
1405  931 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 90   .  91  16  21  28  18   .   .   .   .
1406  932 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 90  29   .  16  91  28  18   .   .   .   .
1407  933 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 90  29  91  16   .  28  18   .   .   .   .
1408  934 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 90  91   .  16  21  28  18   .   .   .   .
1409  935 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 90  91  27  16   .  28  18   .   .   .   .
1410  924 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 91   .  27  16  90  28  18   .   .   .   .
1411  925 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 91   .  90  16  21  28  18   .   .   .   .
1412  926 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 91  29   .  16  90  28  18   .   .   .   .
1413  927 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 91  29  90  16   .  28  18   .   .   .   .
1414  928 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 91  90   .  16  21  28  18   .   .   .   .
1415  929 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51  .  2 63 55 43 91  90  27  16   .  28  18   .   .   .   .
1416  960 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43  .   .  27  16  91  28  18   .   .   .   .
1417  961 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43  .   .  91  16  21  28  18   .   .   .   .
1418  962 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43  .  29   .  16  91  28  18   .   .   .   .
1419  963 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43  .  29  91  16   .  28  18   .   .   .   .
1420  964 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43  .  91   .  16  21  28  18   .   .   .   .
1421  965 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43  .  91  27  16   .  28  18   .   .   .   .
1422  966 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43 33   .   .  16  91  28  18   .   .   .   .
1423  967 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43 33   .  91  16   .  28  18   .   .   .   .
1424  968 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43 33  91   .  16   .  28  18   .   .   .   .
1425  969 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43 91   .   .  16  21  28  18   .   .   .   .
1426  970 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43 91   .  27  16   .  28  18   .   .   .   .
1427  971 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 19  2 63 55 43 91  29   .  16   .  28  18   .   .   .   .
1428  948 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43  .   .  27  16  90  28  18   .   .   .   .
1429  949 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43  .   .  90  16  21  28  18   .   .   .   .
1430  950 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43  .  29   .  16  90  28  18   .   .   .   .
1431  951 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43  .  29  90  16   .  28  18   .   .   .   .
1432  952 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43  .  90   .  16  21  28  18   .   .   .   .
1433  953 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43  .  90  27  16   .  28  18   .   .   .   .
1434  954 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43 33   .   .  16  90  28  18   .   .   .   .
1435  955 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43 33   .  90  16   .  28  18   .   .   .   .
1436  956 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43 33  90   .  16   .  28  18   .   .   .   .
1437  957 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43 90   .   .  16  21  28  18   .   .   .   .
1438  958 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43 90   .  27  16   .  28  18   .   .   .   .
1439  959 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 20  2 63 55 43 90  29   .  16   .  28  18   .   .   .   .
1440  937 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43  .   .  90  16  91  28  18   .   .   .   .
1441  936 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43  .   .  91  16  90  28  18   .   .   .   .
1442  940 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43  .  90   .  16  91  28  18   .   .   .   .
1443  941 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43  .  90  91  16   .  28  18   .   .   .   .
1444  938 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43  .  91   .  16  90  28  18   .   .   .   .
1445  939 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43  .  91  90  16   .  28  18   .   .   .   .
1446  945 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43 90   .   .  16  91  28  18   .   .   .   .
1447  946 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43 90   .  91  16   .  28  18   .   .   .   .
1448  947 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43 90  91   .  16   .  28  18   .   .   .   .
1449  942 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43 91   .   .  16  90  28  18   .   .   .   .
1450  943 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43 91   .  90  16   .  28  18   .   .   .   .
1451  944 * 2 4 3  4  7  8  2 13  1 27 22 20 14 12  6  8 60 51 59  2 63 55 43 91  90   .  16   .  28  18   .   .   .   .
1452  900 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8  . 57 12 55 43 51   .  15  16  90  28   .   .   .   6   .
1453  901 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8  . 57 12 55 43 51   .  90  16   9  28   .   .   .   6   .
1454  902 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8  . 57 12 55 43 51  17   .  16  90  28   .   .   .   6   .
1455  903 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8  . 57 12 55 43 51  17  90  16   .  28   .   .   .   6   .
1456  904 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8  . 57 12 55 43 51  90   .  16   9  28   .   .   .   6   .
1457  905 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8  . 57 12 55 43 51  90  15  16   .  28   .   .   .   6   .
1458  909 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8 19 57 12 55 43 51   .   .  16   9  28   .   .   .   6   .
1459  910 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8 19 57 12 55 43 51   .  15  16   .  28   .   .   .   6   .
1460  911 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8 19 57 12 55 43 51  17   .  16   .  28   .   .   .   6   .
1461  906 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8 47 57 12 55 43 51   .   .  16  90  28   .   .   .   6   .
1462  907 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8 47 57 12 55 43 51   .  90  16   .  28   .   .   .   6   .
1463  908 * 2 4 3  4  7  8  2 13  1 27 22 20 20 18 47  8 60  8 47 57 12 55 43 51  90   .  16   .  28   .   .   .   6   .
1464  977 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  .  . 57 63 55 43 51  90  91  16 100  28  18   .   .   .   .
1465  976 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  .  . 57 63 55 43 51  90 100  16  91  28  18   .   .   .   .
1466  975 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  .  . 57 63 55 43 51  91  90  16 100  28  18   .   .   .   .
1467  974 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  .  . 57 63 55 43 51  91 100  16  90  28  18   .   .   .   .
1468  973 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  .  . 57 63 55 43 51 100  90  16  91  28  18   .   .   .   .
1469  972 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  .  . 57 63 55 43 51 100  91  16  90  28  18   .   .   .   .
1470  991 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 19 57 63 55 43 51   .  91  16 100  28  18   .   .   .   .
1471  990 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 19 57 63 55 43 51   . 100  16  91  28  18   .   .   .   .
1472  994 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 19 57 63 55 43 51  91   .  16 100  28  18   .   .   .   .
1473  995 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 19 57 63 55 43 51  91 100  16   .  28  18   .   .   .   .
1474  992 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 19 57 63 55 43 51 100   .  16  91  28  18   .   .   .   .
1475  993 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 19 57 63 55 43 51 100  91  16   .  28  18   .   .   .   .
1476  985 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 20 57 63 55 43 51   .  90  16 100  28  18   .   .   .   .
1477  984 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 20 57 63 55 43 51   . 100  16  90  28  18   .   .   .   .
1478  988 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 20 57 63 55 43 51  90   .  16 100  28  18   .   .   .   .
1479  989 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 20 57 63 55 43 51  90 100  16   .  28  18   .   .   .   .
1480  986 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 20 57 63 55 43 51 100   .  16  90  28  18   .   .   .   .
1481  987 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 20 57 63 55 43 51 100  90  16   .  28  18   .   .   .   .
1482  979 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 29 57 63 55 43 51   .  90  16  91  28  18   .   .   .   .
1483  978 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 29 57 63 55 43 51   .  91  16  90  28  18   .   .   .   .
1484  982 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 29 57 63 55 43 51  90   .  16  91  28  18   .   .   .   .
1485  983 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 29 57 63 55 43 51  90  91  16   .  28  18   .   .   .   .
1486  980 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 29 57 63 55 43 51  91   .  16  90  28  18   .   .   .   .
1487  981 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60  . 29 57 63 55 43 51  91  90  16   .  28  18   .   .   .   .
1488 1021 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23  . 57 63 55 43 51   .  91  16 100  28  18   .   .   .   .
1489 1020 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23  . 57 63 55 43 51   . 100  16  91  28  18   .   .   .   .
1490 1024 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23  . 57 63 55 43 51  91   .  16 100  28  18   .   .   .   .
1491 1025 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23  . 57 63 55 43 51  91 100  16   .  28  18   .   .   .   .
1492 1022 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23  . 57 63 55 43 51 100   .  16  91  28  18   .   .   .   .
1493 1023 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23  . 57 63 55 43 51 100  91  16   .  28  18   .   .   .   .
1494 1029 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23 20 57 63 55 43 51   .   .  16 100  28  18   .   .   .   .
1495 1030 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23 20 57 63 55 43 51   . 100  16   .  28  18   .   .   .   .
1496 1031 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23 20 57 63 55 43 51 100   .  16   .  28  18   .   .   .   .
1497 1026 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23 29 57 63 55 43 51   .   .  16  91  28  18   .   .   .   .
1498 1027 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23 29 57 63 55 43 51   .  91  16   .  28  18   .   .   .   .
1499 1028 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 23 29 57 63 55 43 51  91   .  16   .  28  18   .   .   .   .
1500 1009 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24  . 57 63 55 43 51   .  90  16 100  28  18   .   .   .   .
1501 1008 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24  . 57 63 55 43 51   . 100  16  90  28  18   .   .   .   .
1502 1012 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24  . 57 63 55 43 51  90   .  16 100  28  18   .   .   .   .
1503 1013 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24  . 57 63 55 43 51  90 100  16   .  28  18   .   .   .   .
1504 1010 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24  . 57 63 55 43 51 100   .  16  90  28  18   .   .   .   .
1505 1011 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24  . 57 63 55 43 51 100  90  16   .  28  18   .   .   .   .
1506 1017 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24 19 57 63 55 43 51   .   .  16 100  28  18   .   .   .   .
1507 1018 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24 19 57 63 55 43 51   . 100  16   .  28  18   .   .   .   .
1508 1019 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24 19 57 63 55 43 51 100   .  16   .  28  18   .   .   .   .
1509 1014 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24 29 57 63 55 43 51   .   .  16  90  28  18   .   .   .   .
1510 1015 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24 29 57 63 55 43 51   .  90  16   .  28  18   .   .   .   .
1511 1016 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 24 29 57 63 55 43 51  90   .  16   .  28  18   .   .   .   .
1512  997 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33  . 57 63 55 43 51   .  90  16  91  28  18   .   .   .   .
1513  996 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33  . 57 63 55 43 51   .  91  16  90  28  18   .   .   .   .
1514 1000 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33  . 57 63 55 43 51  90   .  16  91  28  18   .   .   .   .
1515 1001 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33  . 57 63 55 43 51  90  91  16   .  28  18   .   .   .   .
1516  998 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33  . 57 63 55 43 51  91   .  16  90  28  18   .   .   .   .
1517  999 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33  . 57 63 55 43 51  91  90  16   .  28  18   .   .   .   .
1518 1005 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33 19 57 63 55 43 51   .   .  16  91  28  18   .   .   .   .
1519 1006 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33 19 57 63 55 43 51   .  91  16   .  28  18   .   .   .   .
1520 1007 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33 19 57 63 55 43 51  91   .  16   .  28  18   .   .   .   .
1521 1002 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33 20 57 63 55 43 51   .   .  16  90  28  18   .   .   .   .
1522 1003 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33 20 57 63 55 43 51   .  90  16   .  28  18   .   .   .   .
1523 1004 * 2 4 3  4  7  8  2 13  1 27 22 20 32 12  6  8 60 33 20 57 63 55 43 51  90   .  16   .  28  18   .   .   .   .
1524  877 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  . 15  22  18  61  90  28   .   .   .   .   .
1525  876 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  . 15  22  18  90  61  28   .   .   .   .   .
1526  880 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  . 61  22  18   5  90  28   .   .   .   .   .
1527  881 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  . 61  22  18  90   3  28   .   .   .   .   .
1528  878 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  . 90  22  18   5  61  28   .   .   .   .   .
1529  879 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  . 90  22  18  61   3  28   .   .   .   .   .
1530  894 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  1  .  22  18   5  61  28   .   .   .   .   .
1531  895 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  1  .  22  18  61   3  28   .   .   .   .   .
1532  896 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  1 15  22  18   .  61  28   .   .   .   .   .
1533  897 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  1 15  22  18  61   .  28   .   .   .   .   .
1534  898 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  1 61  22  18   .   3  28   .   .   .   .   .
1535  899 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55  1 61  22  18   5   .  28   .   .   .   .   .
1536  889 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 23  .  22  18  61  90  28   .   .   .   .   .
1537  888 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 23  .  22  18  90  61  28   .   .   .   .   .
1538  892 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 23 61  22  18   .  90  28   .   .   .   .   .
1539  893 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 23 61  22  18  90   .  28   .   .   .   .   .
1540  890 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 23 90  22  18   .  61  28   .   .   .   .   .
1541  891 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 23 90  22  18  61   .  28   .   .   .   .   .
1542  882 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 61  .  22  18   5  90  28   .   .   .   .   .
1543  883 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 61  .  22  18  90   3  28   .   .   .   .   .
1544  884 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 61 15  22  18   .  90  28   .   .   .   .   .
1545  885 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 61 15  22  18  90   .  28   .   .   .   .   .
1546  886 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 61 90  22  18   .   3  28   .   .   .   .   .
1547  887 * 2 4 3  4  7  8  2 13  1 27 26  9 16 12 43  8 57  8  6 60 51 55 61 90  22  18   5   .  28   .   .   .   .   .
1548  817 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  . 15  22  18  90  91  28   6   .   .   .   .
1549  816 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  . 15  22  18  91  90  28   6   .   .   .   .
1550  820 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  . 90  22  18   5  91  28   6   .   .   .   .
1551  821 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  . 90  22  18  91   3  28   6   .   .   .   .
1552  818 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  . 91  22  18   5  90  28   6   .   .   .   .
1553  819 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  . 91  22  18  90   3  28   6   .   .   .   .
1554  834 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  1  .  22  18   5  91  28   6   .   .   .   .
1555  835 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  1  .  22  18  91   3  28   6   .   .   .   .
1556  836 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  1 15  22  18   .  91  28   6   .   .   .   .
1557  837 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  1 15  22  18  91   .  28   6   .   .   .   .
1558  838 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  1 91  22  18   .   3  28   6   .   .   .   .
1559  839 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  1 91  22  18   5   .  28   6   .   .   .   .
1560  828 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  2  .  22  18   5  90  28   6   .   .   .   .
1561  829 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  2  .  22  18  90   3  28   6   .   .   .   .
1562  830 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  2 15  22  18   .  90  28   6   .   .   .   .
1563  831 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  2 15  22  18  90   .  28   6   .   .   .   .
1564  832 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  2 90  22  18   .   3  28   6   .   .   .   .
1565  833 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55  2 90  22  18   5   .  28   6   .   .   .   .
1566  823 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55 23  .  22  18  90  91  28   6   .   .   .   .
1567  822 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55 23  .  22  18  91  90  28   6   .   .   .   .
1568  826 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55 23 90  22  18   .  91  28   6   .   .   .   .
1569  827 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55 23 90  22  18  91   .  28   6   .   .   .   .
1570  824 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55 23 91  22  18   .  90  28   6   .   .   .   .
1571  825 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57  . 61  2 51 55 23 91  22  18  90   .  28   6   .   .   .   .
1572  864 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  .  .  22  18   5  91  28   6   .   .   .   .
1573  865 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  .  .  22  18  91   3  28   6   .   .   .   .
1574  866 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  . 15  22  18   .  91  28   6   .   .   .   .
1575  867 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  . 15  22  18  91   .  28   6   .   .   .   .
1576  868 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  . 91  22  18   .   3  28   6   .   .   .   .
1577  869 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  . 91  22  18   5   .  28   6   .   .   .   .
1578  873 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  2  .  22  18   .   3  28   6   .   .   .   .
1579  874 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  2  .  22  18   5   .  28   6   .   .   .   .
1580  875 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55  2 15  22  18   .   .  28   6   .   .   .   .
1581  870 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55 23  .  22  18   .  91  28   6   .   .   .   .
1582  871 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55 23  .  22  18  91   .  28   6   .   .   .   .
1583  872 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 23 61  2 51 55 23 91  22  18   .   .  28   6   .   .   .   .
1584  852 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  .  .  22  18   5  90  28   6   .   .   .   .
1585  853 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  .  .  22  18  90   3  28   6   .   .   .   .
1586  854 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  . 15  22  18   .  90  28   6   .   .   .   .
1587  855 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  . 15  22  18  90   .  28   6   .   .   .   .
1588  856 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  . 90  22  18   .   3  28   6   .   .   .   .
1589  857 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  . 90  22  18   5   .  28   6   .   .   .   .
1590  861 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  1  .  22  18   .   3  28   6   .   .   .   .
1591  862 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  1  .  22  18   5   .  28   6   .   .   .   .
1592  863 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55  1 15  22  18   .   .  28   6   .   .   .   .
1593  858 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55 23  .  22  18   .  90  28   6   .   .   .   .
1594  859 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55 23  .  22  18  90   .  28   6   .   .   .   .
1595  860 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 24 61  2 51 55 23 90  22  18   .   .  28   6   .   .   .   .
1596  841 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  .  .  22  18  90  91  28   6   .   .   .   .
1597  840 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  .  .  22  18  91  90  28   6   .   .   .   .
1598  844 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  . 90  22  18   .  91  28   6   .   .   .   .
1599  845 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  . 90  22  18  91   .  28   6   .   .   .   .
1600  842 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  . 91  22  18   .  90  28   6   .   .   .   .
1601  843 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  . 91  22  18  90   .  28   6   .   .   .   .
1602  849 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  1  .  22  18   .  91  28   6   .   .   .   .
1603  850 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  1  .  22  18  91   .  28   6   .   .   .   .
1604  851 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  1 91  22  18   .   .  28   6   .   .   .   .
1605  846 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  2  .  22  18   .  90  28   6   .   .   .   .
1606  847 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  2  .  22  18  90   .  28   6   .   .   .   .
1607  848 * 2 4 3  4  7  8  2 13  1 27 26 19 16 12 43  8 57 45 61  2 51 55  2 90  22  18   .   .  28   6   .   .   .   .
1608  394 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  .  2 57 33 67 18 63 58 43 51  22  27  19  60   .   6   .   .   .   .
1609  395 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  .  2 57 33 67 18 63 58 43 51  22  27  60  17   .   6   .   .   .   .
1610  393 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  .  2 57 59 67 18 63 58 43 51  22  27  60 100   .   6   .   .   .   .
1611  392 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  .  2 57 59 67 18 63 58 43 51  22  27 100  60   .   6   .   .   .   .
1612  390 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  .  2 57 60 67 18 63 58 43 51  22  27  19 100   .   6   .   .   .   .
1613  391 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  .  2 57 60 67 18 63 58 43 51  22  27 100  17   .   6   .   .   .   .
1614  408 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  7  2 57  . 67 18 63 58 43 51  22  27  19 100   .   6   .   .   .   .
1615  409 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  7  2 57  . 67 18 63 58 43 51  22  27 100  17   .   6   .   .   .   .
1616  412 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  7  2 57 33 67 18 63 58 43 51  22  27   .  17   .   6   .   .   .   .
1617  413 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  7  2 57 33 67 18 63 58 43 51  22  27  19   .   .   6   .   .   .   .
1618  410 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  7  2 57 59 67 18 63 58 43 51  22  27   . 100   .   6   .   .   .   .
1619  411 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12  7  2 57 59 67 18 63 58 43 51  22  27 100   .   .   6   .   .   .   .
1620  403 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 20  2 57  . 67 18 63 58 43 51  22  27  60 100   .   6   .   .   .   .
1621  402 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 20  2 57  . 67 18 63 58 43 51  22  27 100  60   .   6   .   .   .   .
1622  406 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 20  2 57 33 67 18 63 58 43 51  22  27   .  60   .   6   .   .   .   .
1623  407 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 20  2 57 33 67 18 63 58 43 51  22  27  60   .   .   6   .   .   .   .
1624  404 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 20  2 57 60 67 18 63 58 43 51  22  27   . 100   .   6   .   .   .   .
1625  405 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 20  2 57 60 67 18 63 58 43 51  22  27 100   .   .   6   .   .   .   .
1626  396 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 47  2 57  . 67 18 63 58 43 51  22  27  19  60   .   6   .   .   .   .
1627  397 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 47  2 57  . 67 18 63 58 43 51  22  27  60  17   .   6   .   .   .   .
1628  400 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 47  2 57 59 67 18 63 58 43 51  22  27   .  60   .   6   .   .   .   .
1629  401 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 47  2 57 59 67 18 63 58 43 51  22  27  60   .   .   6   .   .   .   .
1630  398 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 47  2 57 60 67 18 63 58 43 51  22  27   .  17   .   6   .   .   .   .
1631  399 * 2 4 3  4  7  8  2 13  1 28  1 14 16 12 47  2 57 60 67 18 63 58 43 51  22  27  19   .   .   6   .   .   .   .
1632  311 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 18 63 55 31 51  22  27  58  60   .   6   .   .   .   .
1633  310 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 18 63 55 31 51  22  27  60  58   .   6   .   .   .   .
1634  308 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 18 63 55 58 51  22  27  13  60   .   6   .   .   .   .
1635  309 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 18 63 55 58 51  22  27  60  11   .   6   .   .   .   .
1636  306 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 18 63 55 60 51  22  27  13  58   .   6   .   .   .   .
1637  307 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 18 63 55 60 51  22  27  58  11   .   6   .   .   .   .
1638  305 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 47 63 55  2 51  22  27  58  60   .   6   .   .   .   .
1639  304 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 47 63 55  2 51  22  27  60  58   .   6   .   .   .   .
1640  303 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 47 63 55 58 51  22  27  60  91   .   6   .   .   .   .
1641  302 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 47 63 55 58 51  22  27  91  60   .   6   .   .   .   .
1642  301 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 47 63 55 60 51  22  27  58  91   .   6   .   .   .   .
1643  300 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 47 63 55 60 51  22  27  91  58   .   6   .   .   .   .
1644  298 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 58 63 55  2 51  22  27  13  60   .   6   .   .   .   .
1645  299 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 58 63 55  2 51  22  27  60  11   .   6   .   .   .   .
1646  297 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 58 63 55 31 51  22  27  60  91   .   6   .   .   .   .
1647  296 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 58 63 55 31 51  22  27  91  60   .   6   .   .   .   .
1648  294 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 58 63 55 60 51  22  27  13  91   .   6   .   .   .   .
1649  295 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57  . 61 58 63 55 60 51  22  27  91  11   .   6   .   .   .   .
1650  377 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61  . 63 55 31 51  22  27  58  60   .   6   .   .   .   .
1651  376 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61  . 63 55 31 51  22  27  60  58   .   6   .   .   .   .
1652  374 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61  . 63 55 58 51  22  27  13  60   .   6   .   .   .   .
1653  375 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61  . 63 55 58 51  22  27  60  11   .   6   .   .   .   .
1654  372 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61  . 63 55 60 51  22  27  13  58   .   6   .   .   .   .
1655  373 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61  . 63 55 60 51  22  27  58  11   .   6   .   .   .   .
1656  385 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 47 63 55  . 51  22  27  58  60   .   6   .   .   .   .
1657  384 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 47 63 55  . 51  22  27  60  58   .   6   .   .   .   .
1658  388 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 47 63 55 58 51  22  27   .  60   .   6   .   .   .   .
1659  389 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 47 63 55 58 51  22  27  60   .   .   6   .   .   .   .
1660  386 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 47 63 55 60 51  22  27   .  58   .   6   .   .   .   .
1661  387 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 47 63 55 60 51  22  27  58   .   .   6   .   .   .   .
1662  378 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 58 63 55  . 51  22  27  13  60   .   6   .   .   .   .
1663  379 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 58 63 55  . 51  22  27  60  11   .   6   .   .   .   .
1664  382 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 58 63 55 31 51  22  27   .  60   .   6   .   .   .   .
1665  383 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 58 63 55 31 51  22  27  60   .   .   6   .   .   .   .
1666  380 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 58 63 55 60 51  22  27   .  11   .   6   .   .   .   .
1667  381 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 24 61 58 63 55 60 51  22  27  13   .   .   6   .   .   .   .
1668  359 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61  . 63 55  2 51  22  27  58  60   .   6   .   .   .   .
1669  358 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61  . 63 55  2 51  22  27  60  58   .   6   .   .   .   .
1670  357 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61  . 63 55 58 51  22  27  60  91   .   6   .   .   .   .
1671  356 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61  . 63 55 58 51  22  27  91  60   .   6   .   .   .   .
1672  355 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61  . 63 55 60 51  22  27  58  91   .   6   .   .   .   .
1673  354 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61  . 63 55 60 51  22  27  91  58   .   6   .   .   .   .
1674  367 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 18 63 55  . 51  22  27  58  60   .   6   .   .   .   .
1675  366 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 18 63 55  . 51  22  27  60  58   .   6   .   .   .   .
1676  370 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 18 63 55 58 51  22  27   .  60   .   6   .   .   .   .
1677  371 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 18 63 55 58 51  22  27  60   .   .   6   .   .   .   .
1678  368 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 18 63 55 60 51  22  27   .  58   .   6   .   .   .   .
1679  369 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 18 63 55 60 51  22  27  58   .   .   6   .   .   .   .
1680  361 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 58 63 55  . 51  22  27  60  91   .   6   .   .   .   .
1681  360 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 58 63 55  . 51  22  27  91  60   .   6   .   .   .   .
1682  364 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 58 63 55  2 51  22  27   .  60   .   6   .   .   .   .
1683  365 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 58 63 55  2 51  22  27  60   .   .   6   .   .   .   .
1684  362 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 58 63 55 60 51  22  27   .  91   .   6   .   .   .   .
1685  363 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 53 61 58 63 55 60 51  22  27  91   .   .   6   .   .   .   .
1686  340 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61  . 63 55  2 51  22  27  13  60   .   6   .   .   .   .
1687  341 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61  . 63 55  2 51  22  27  60  11   .   6   .   .   .   .
1688  339 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61  . 63 55 31 51  22  27  60  91   .   6   .   .   .   .
1689  338 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61  . 63 55 31 51  22  27  91  60   .   6   .   .   .   .
1690  336 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61  . 63 55 60 51  22  27  13  91   .   6   .   .   .   .
1691  337 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61  . 63 55 60 51  22  27  91  11   .   6   .   .   .   .
1692  348 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 18 63 55  . 51  22  27  13  60   .   6   .   .   .   .
1693  349 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 18 63 55  . 51  22  27  60  11   .   6   .   .   .   .
1694  352 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 18 63 55 31 51  22  27   .  60   .   6   .   .   .   .
1695  353 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 18 63 55 31 51  22  27  60   .   .   6   .   .   .   .
1696  350 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 18 63 55 60 51  22  27   .  11   .   6   .   .   .   .
1697  351 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 18 63 55 60 51  22  27  13   .   .   6   .   .   .   .
1698  343 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 47 63 55  . 51  22  27  60  91   .   6   .   .   .   .
1699  342 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 47 63 55  . 51  22  27  91  60   .   6   .   .   .   .
1700  346 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 47 63 55  2 51  22  27   .  60   .   6   .   .   .   .
1701  347 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 47 63 55  2 51  22  27  60   .   .   6   .   .   .   .
1702  344 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 47 63 55 60 51  22  27   .  91   .   6   .   .   .   .
1703  345 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 58 61 47 63 55 60 51  22  27  91   .   .   6   .   .   .   .
1704  316 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61  . 63 55  2 51  22  27  13  58   .   6   .   .   .   .
1705  317 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61  . 63 55  2 51  22  27  58  11   .   6   .   .   .   .
1706  315 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61  . 63 55 31 51  22  27  58  91   .   6   .   .   .   .
1707  314 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61  . 63 55 31 51  22  27  91  58   .   6   .   .   .   .
1708  312 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61  . 63 55 58 51  22  27  13  91   .   6   .   .   .   .
1709  313 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61  . 63 55 58 51  22  27  91  11   .   6   .   .   .   .
1710  330 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 18 63 55  . 51  22  27  13  58   .   6   .   .   .   .
1711  331 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 18 63 55  . 51  22  27  58  11   .   6   .   .   .   .
1712  334 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 18 63 55 31 51  22  27   .  58   .   6   .   .   .   .
1713  335 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 18 63 55 31 51  22  27  58   .   .   6   .   .   .   .
1714  332 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 18 63 55 58 51  22  27   .  11   .   6   .   .   .   .
1715  333 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 18 63 55 58 51  22  27  13   .   .   6   .   .   .   .
1716  325 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 47 63 55  . 51  22  27  58  91   .   6   .   .   .   .
1717  324 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 47 63 55  . 51  22  27  91  58   .   6   .   .   .   .
1718  328 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 47 63 55  2 51  22  27   .  58   .   6   .   .   .   .
1719  329 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 47 63 55  2 51  22  27  58   .   .   6   .   .   .   .
1720  326 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 47 63 55 58 51  22  27   .  91   .   6   .   .   .   .
1721  327 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 47 63 55 58 51  22  27  91   .   .   6   .   .   .   .
1722  318 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 58 63 55  . 51  22  27  13  91   .   6   .   .   .   .
1723  319 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 58 63 55  . 51  22  27  91  11   .   6   .   .   .   .
1724  322 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 58 63 55  2 51  22  27   .  11   .   6   .   .   .   .
1725  323 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 58 63 55  2 51  22  27  13   .   .   6   .   .   .   .
1726  320 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 58 63 55 31 51  22  27   .  91   .   6   .   .   .   .
1727  321 * 2 4 3  4  7  8  2 13  1 28  1 18 16 12 43  8 57 60 61 58 63 55 31 51  22  27  91   .   .   6   .   .   .   .
1728  457 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43  . 51  22  27  38  96   .   .   .  16   .   .
1729  458 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43  . 51  22  27  96  36   .   .   .  16   .   .
1730  456 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43  . 51  44  27  16  96   .   .  22   .   .   .
1731  459 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43  . 51  96  27  16  36   .   .  22   .   .   .
1732  464 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43  7 51   .  27  16  36   .   .  22   .   .   .
1733  466 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43  7 51  22  27   .  36   .   .   .  16   .   .
1734  467 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43  7 51  22  27  38   .   .   .   .  16   .   .
1735  465 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43  7 51  44  27  16   .   .   .  22   .   .   .
1736  460 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43 56 51   .  27  16  96   .   .  22   .   .   .
1737  461 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43 56 51  22  27   .  96   .   .   .  16   .   .
1738  462 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43 56 51  22  27  96   .   .   .   .  16   .   .
1739  463 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8  6  2 57  8 67 60 12 43 56 51  96  27  16   .   .   .  22   .   .   .
1740  435 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  .  . 51  11  27  16  17   .   .  22   .   6   .
1741  434 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  .  . 51  22  27   5  17   .   .   .  16   6   .
1742  433 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  .  . 51  22  27  19   3   .   .   .  16   6   .
1743  432 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  .  . 51  25  27  16   3   .   .  22   .   6   .
1744  440 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  . 23 51   .  27  16  17   .   .  22   .   6   .
1745  442 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  . 23 51  22  27   .  17   .   .   .  16   6   .
1746  443 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  . 23 51  22  27  19   .   .   .   .  16   6   .
1747  441 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  . 23 51  25  27  16   .   .   .  22   .   6   .
1748  436 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  . 37 51   .  27  16   3   .   .  22   .   6   .
1749  439 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  . 37 51  11  27  16   .   .   .  22   .   6   .
1750  437 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  . 37 51  22  27   .   3   .   .   .  16   6   .
1751  438 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12  . 37 51  22  27   5   .   .   .   .  16   6   .
1752  450 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 29  . 51   .  27  16  17   .   .  22   .   6   .
1753  452 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 29  . 51  22  27   .  17   .   .   .  16   6   .
1754  453 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 29  . 51  22  27  19   .   .   .   .  16   6   .
1755  451 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 29  . 51  25  27  16   .   .   .  22   .   6   .
1756  454 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 29 37 51   .  27  16   .   .   .  22   .   6   .
1757  455 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 29 37 51  22  27   .   .   .   .   .  16   6   .
1758  444 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 43  . 51   .  27  16   3   .   .  22   .   6   .
1759  447 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 43  . 51  11  27  16   .   .   .  22   .   6   .
1760  445 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 43  . 51  22  27   .   3   .   .   .  16   6   .
1761  446 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 43  . 51  22  27   5   .   .   .   .  16   6   .
1762  448 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 43 23 51   .  27  16   .   .   .  22   .   6   .
1763  449 * 2 4 3  4  7  8  2 13  1 28 21 18 20  8 43  2 57  8 67 60 12 43 23 51  22  27   .   .   .   .   .  16   6   .
1764  418 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  .  2 57  8 67 18 33 58 43 51  22  27  19  60   .   6   .   .   .   .
1765  419 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  .  2 57  8 67 18 33 58 43 51  22  27  60  17   .   6   .   .   .   .
1766  416 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  .  2 57  8 67 18 47 58 43 51  22  27   5  60   .   6   .   .   .   .
1767  417 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  .  2 57  8 67 18 47 58 43 51  22  27  60   3   .   6   .   .   .   .
1768  415 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  .  2 57  8 67 18 60 58 43 51  22  27   5  17   .   6   .   .   .   .
1769  414 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  .  2 57  8 67 18 60 58 43 51  22  27  19   3   .   6   .   .   .   .
1770  427 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  7  2 57  8 67 18  . 58 43 51  22  27   5  17   .   6   .   .   .   .
1771  426 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  7  2 57  8 67 18  . 58 43 51  22  27  19   3   .   6   .   .   .   .
1772  430 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  7  2 57  8 67 18 33 58 43 51  22  27   .  17   .   6   .   .   .   .
1773  431 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  7  2 57  8 67 18 33 58 43 51  22  27  19   .   .   6   .   .   .   .
1774  428 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  7  2 57  8 67 18 47 58 43 51  22  27   .   3   .   6   .   .   .   .
1775  429 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12  7  2 57  8 67 18 47 58 43 51  22  27   5   .   .   6   .   .   .   .
1776  420 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12 20  2 57  8 67 18  . 58 43 51  22  27   5  60   .   6   .   .   .   .
1777  421 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12 20  2 57  8 67 18  . 58 43 51  22  27  60   3   .   6   .   .   .   .
1778  424 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12 20  2 57  8 67 18 33 58 43 51  22  27   .  60   .   6   .   .   .   .
1779  425 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12 20  2 57  8 67 18 33 58 43 51  22  27  60   .   .   6   .   .   .   .
1780  422 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12 20  2 57  8 67 18 60 58 43 51  22  27   .   3   .   6   .   .   .   .
1781  423 * 2 4 3  4  7  8  2 13  1 28 26 14 16 12 20  2 57  8 67 18 60 58 43 51  22  27   5   .   .   6   .   .   .   .
1782  269 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30  . 61 57 63 55 28 51  22  18  88  90   .   6   .   .   .   .
1783  268 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30  . 61 57 63 55 28 51  22  18  90  88   .   6   .   .   .   .
1784  272 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30  . 61 57 63 55 28 51  22  88  14  90   .   6   .   .   .   .
1785  273 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30  . 61 57 63 55 28 51  22  88  90  12   .   6   .   .   .   .
1786  270 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30  . 61 57 63 55 28 51  22  90  14  88   .   6   .   .   .   .
1787  271 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30  . 61 57 63 55 28 51  22  90  88  12   .   6   .   .   .   .
1788  274 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 21 61 57 63 55 28 51  22   .  14  90   .   6   .   .   .   .
1789  275 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 21 61 57 63 55 28 51  22   .  90  12   .   6   .   .   .   .
1790  276 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 21 61 57 63 55 28 51  22  18   .  90   .   6   .   .   .   .
1791  277 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 21 61 57 63 55 28 51  22  18  90   .   .   6   .   .   .   .
1792  278 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 21 61 57 63 55 28 51  22  90   .  12   .   6   .   .   .   .
1793  279 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 21 61 57 63 55 28 51  22  90  14   .   .   6   .   .   .   .
1794  286 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 23 61 57 63 55 28 51  22   .  14  88   .   6   .   .   .   .
1795  287 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 23 61 57 63 55 28 51  22   .  88  12   .   6   .   .   .   .
1796  288 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 23 61 57 63 55 28 51  22  18   .  88   .   6   .   .   .   .
1797  289 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 23 61 57 63 55 28 51  22  18  88   .   .   6   .   .   .   .
1798  290 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 23 61 57 63 55 28 51  22  88   .  12   .   6   .   .   .   .
1799  291 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 23 61 57 63 55 28 51  22  88  14   .   .   6   .   .   .   .
1800  281 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 54 61 57 63 55 28 51  22   .  88  90   .   6   .   .   .   .
1801  280 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 54 61 57 63 55 28 51  22   .  90  88   .   6   .   .   .   .
1802  284 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 54 61 57 63 55 28 51  22  88   .  90   .   6   .   .   .   .
1803  285 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 54 61 57 63 55 28 51  22  88  90   .   .   6   .   .   .   .
1804  282 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 54 61 57 63 55 28 51  22  90   .  88   .   6   .   .   .   .
1805  283 * 2 4 3  4  7  8  2 13  2 27  1 18 16 12 43  8 30 54 61 57 63 55 28 51  22  90  88   .   .   6   .   .   .   .
1806  292 * 2 4 3  4  7  8  2 13  2 27 22 30 20 43 35  8  .  8 61 57 12 55 28 51   1  18  16 100   .   .   .   .   6   .
1807  293 * 2 4 3  4  7  8  2 13  2 27 22 30 20 43 35  8 39  8 61 57 12 55 28 51   1  18  16   .   .   .   .   .   6   .
1808  219 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  . 30 51 67 57 63 43 28  3  22  18  25  60   .   6   .   .   .   .
1809  220 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  . 30 51 67 57 63 43 28  3  22  18  60  23   .   6   .   .   .   .
1810  218 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  . 30 51 67 57 63 43 28 35  22  18  60 100   .   6   .   .   .   .
1811  217 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  . 30 51 67 57 63 43 28 35  22  18 100  60   .   6   .   .   .   .
1812  221 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  . 30 51 67 57 63 43 28 60  22  18  25 100   .   6   .   .   .   .
1813  222 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  . 30 51 67 57 63 43 28 60  22  18 100  23   .   6   .   .   .   .
1814  229 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  1 30 51 67 57 63 43 28  .  22  18  25 100   .   6   .   .   .   .
1815  230 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  1 30 51 67 57 63 43 28  .  22  18 100  23   .   6   .   .   .   .
1816  233 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  1 30 51 67 57 63 43 28  3  22  18   .  23   .   6   .   .   .   .
1817  234 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  1 30 51 67 57 63 43 28  3  22  18  25   .   .   6   .   .   .   .
1818  231 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  1 30 51 67 57 63 43 28 35  22  18   . 100   .   6   .   .   .   .
1819  232 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35  1 30 51 67 57 63 43 28 35  22  18 100   .   .   6   .   .   .   .
1820  224 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 14 30 51 67 57 63 43 28  .  22  18  60 100   .   6   .   .   .   .
1821  223 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 14 30 51 67 57 63 43 28  .  22  18 100  60   .   6   .   .   .   .
1822  225 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 14 30 51 67 57 63 43 28  3  22  18   .  60   .   6   .   .   .   .
1823  226 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 14 30 51 67 57 63 43 28  3  22  18  60   .   .   6   .   .   .   .
1824  227 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 14 30 51 67 57 63 43 28 60  22  18   . 100   .   6   .   .   .   .
1825  228 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 14 30 51 67 57 63 43 28 60  22  18 100   .   .   6   .   .   .   .
1826  235 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 41 30 51 67 57 63 43 28  .  22  18  25  60   .   6   .   .   .   .
1827  236 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 41 30 51 67 57 63 43 28  .  22  18  60  23   .   6   .   .   .   .
1828  237 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 41 30 51 67 57 63 43 28 35  22  18   .  60   .   6   .   .   .   .
1829  238 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 41 30 51 67 57 63 43 28 35  22  18  60   .   .   6   .   .   .   .
1830  239 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 41 30 51 67 57 63 43 28 60  22  18   .  23   .   6   .   .   .   .
1831  240 * 2 4 3  4  7  8  2 13  3 27  1 14 16 12 35 41 30 51 67 57 63 43 28 60  22  18  25   .   .   6   .   .   .   .
1832    8 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 24  22  29  60  88   .   6   .   .   .   .
1833    7 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 24  22  29  88  60   .   6   .   .   .   .
1834   11 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 24  22  60  25  88   .   6   .   .   .   .
1835   12 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 24  22  60  88  23   .   6   .   .   .   .
1836    9 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 24  22  88  25  60   .   6   .   .   .   .
1837   10 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 24  22  88  60  23   .   6   .   .   .   .
1838    2 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 35  22  18  60  88   .   6   .   .   .   .
1839    1 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 35  22  18  88  60   .   6   .   .   .   .
1840    5 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 35  22  60  14  88   .   6   .   .   .   .
1841    6 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 35  22  60  88  12   .   6   .   .   .   .
1842    3 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 35  22  88  14  60   .   6   .   .   .   .
1843    4 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 35  22  88  60  12   .   6   .   .   .   .
1844   21 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 60  22  18  25  88   .   6   .   .   .   .
1845   22 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 60  22  18  88  23   .   6   .   .   .   .
1846   19 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 60  22  29  14  88   .   6   .   .   .   .
1847   20 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 60  22  29  88  12   .   6   .   .   .   .
1848   24 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 60  22  88  14  23   .   6   .   .   .   .
1849   23 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 60  22  88  25  12   .   6   .   .   .   .
1850   15 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 88  22  18  25  60   .   6   .   .   .   .
1851   16 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 88  22  18  60  23   .   6   .   .   .   .
1852   13 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 88  22  29  14  60   .   6   .   .   .   .
1853   14 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 88  22  29  60  12   .   6   .   .   .   .
1854   18 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 88  22  60  14  23   .   6   .   .   .   .
1855   17 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51  . 57 63 55 28 88  22  60  25  12   .   6   .   .   .   .
1856   99 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28  .  22  18  25  60   .   6   .   .   .   .
1857  100 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28  .  22  18  60  23   .   6   .   .   .   .
1858   97 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28  .  22  29  14  60   .   6   .   .   .   .
1859   98 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28  .  22  29  60  12   .   6   .   .   .   .
1860  102 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28  .  22  60  14  23   .   6   .   .   .   .
1861  101 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28  .  22  60  25  12   .   6   .   .   .   .
1862  109 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 24  22   .  25  60   .   6   .   .   .   .
1863  110 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 24  22   .  60  23   .   6   .   .   .   .
1864  111 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 24  22  29   .  60   .   6   .   .   .   .
1865  112 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 24  22  29  60   .   .   6   .   .   .   .
1866  113 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 24  22  60   .  23   .   6   .   .   .   .
1867  114 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 24  22  60  25   .   .   6   .   .   .   .
1868  103 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 35  22   .  14  60   .   6   .   .   .   .
1869  104 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 35  22   .  60  12   .   6   .   .   .   .
1870  105 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 35  22  18   .  60   .   6   .   .   .   .
1871  106 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 35  22  18  60   .   .   6   .   .   .   .
1872  107 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 35  22  60   .  12   .   6   .   .   .   .
1873  108 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 35  22  60  14   .   .   6   .   .   .   .
1874  116 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 60  22   .  14  23   .   6   .   .   .   .
1875  115 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 60  22   .  25  12   .   6   .   .   .   .
1876  119 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 60  22  18   .  23   .   6   .   .   .   .
1877  120 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 60  22  18  25   .   .   6   .   .   .   .
1878  117 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 60  22  29   .  12   .   6   .   .   .   .
1879  118 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 17 57 63 55 28 60  22  29  14   .   .   6   .   .   .   .
1880   74 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28  .  22  29  60  88   .   6   .   .   .   .
1881   73 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28  .  22  29  88  60   .   6   .   .   .   .
1882   77 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28  .  22  60  25  88   .   6   .   .   .   .
1883   78 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28  .  22  60  88  23   .   6   .   .   .   .
1884   75 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28  .  22  88  25  60   .   6   .   .   .   .
1885   76 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28  .  22  88  60  23   .   6   .   .   .   .
1886   80 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 35  22   .  60  88   .   6   .   .   .   .
1887   79 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 35  22   .  88  60   .   6   .   .   .   .
1888   83 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 35  22  60   .  88   .   6   .   .   .   .
1889   84 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 35  22  60  88   .   .   6   .   .   .   .
1890   81 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 35  22  88   .  60   .   6   .   .   .   .
1891   82 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 35  22  88  60   .   .   6   .   .   .   .
1892   91 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 60  22   .  25  88   .   6   .   .   .   .
1893   92 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 60  22   .  88  23   .   6   .   .   .   .
1894   93 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 60  22  29   .  88   .   6   .   .   .   .
1895   94 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 60  22  29  88   .   .   6   .   .   .   .
1896   95 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 60  22  88   .  23   .   6   .   .   .   .
1897   96 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 60  22  88  25   .   .   6   .   .   .   .
1898   85 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 88  22   .  25  60   .   6   .   .   .   .
1899   86 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 88  22   .  60  23   .   6   .   .   .   .
1900   87 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 88  22  29   .  60   .   6   .   .   .   .
1901   88 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 88  22  29  60   .   .   6   .   .   .   .
1902   89 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 88  22  60   .  23   .   6   .   .   .   .
1903   90 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 50 57 63 55 28 88  22  60  25   .   .   6   .   .   .   .
1904   51 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28  .  22  18  25  88   .   6   .   .   .   .
1905   52 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28  .  22  18  88  23   .   6   .   .   .   .
1906   49 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28  .  22  29  14  88   .   6   .   .   .   .
1907   50 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28  .  22  29  88  12   .   6   .   .   .   .
1908   54 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28  .  22  88  14  23   .   6   .   .   .   .
1909   53 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28  .  22  88  25  12   .   6   .   .   .   .
1910   61 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 24  22   .  25  88   .   6   .   .   .   .
1911   62 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 24  22   .  88  23   .   6   .   .   .   .
1912   63 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 24  22  29   .  88   .   6   .   .   .   .
1913   64 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 24  22  29  88   .   .   6   .   .   .   .
1914   65 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 24  22  88   .  23   .   6   .   .   .   .
1915   66 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 24  22  88  25   .   .   6   .   .   .   .
1916   55 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 35  22   .  14  88   .   6   .   .   .   .
1917   56 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 35  22   .  88  12   .   6   .   .   .   .
1918   57 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 35  22  18   .  88   .   6   .   .   .   .
1919   58 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 35  22  18  88   .   .   6   .   .   .   .
1920   59 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 35  22  88   .  12   .   6   .   .   .   .
1921   60 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 35  22  88  14   .   .   6   .   .   .   .
1922   68 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 88  22   .  14  23   .   6   .   .   .   .
1923   67 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 88  22   .  25  12   .   6   .   .   .   .
1924   71 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 88  22  18   .  23   .   6   .   .   .   .
1925   72 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 88  22  18  25   .   .   6   .   .   .   .
1926   69 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 88  22  29   .  12   .   6   .   .   .   .
1927   70 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 60 57 63 55 28 88  22  29  14   .   .   6   .   .   .   .
1928   26 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28  .  22  18  60  88   .   6   .   .   .   .
1929   25 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28  .  22  18  88  60   .   6   .   .   .   .
1930   29 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28  .  22  60  14  88   .   6   .   .   .   .
1931   30 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28  .  22  60  88  12   .   6   .   .   .   .
1932   27 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28  .  22  88  14  60   .   6   .   .   .   .
1933   28 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28  .  22  88  60  12   .   6   .   .   .   .
1934   32 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 24  22   .  60  88   .   6   .   .   .   .
1935   31 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 24  22   .  88  60   .   6   .   .   .   .
1936   35 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 24  22  60   .  88   .   6   .   .   .   .
1937   36 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 24  22  60  88   .   .   6   .   .   .   .
1938   33 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 24  22  88   .  60   .   6   .   .   .   .
1939   34 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 24  22  88  60   .   .   6   .   .   .   .
1940   43 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 60  22   .  14  88   .   6   .   .   .   .
1941   44 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 60  22   .  88  12   .   6   .   .   .   .
1942   45 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 60  22  18   .  88   .   6   .   .   .   .
1943   46 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 60  22  18  88   .   .   6   .   .   .   .
1944   47 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 60  22  88   .  12   .   6   .   .   .   .
1945   48 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 60  22  88  14   .   .   6   .   .   .   .
1946   37 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 88  22   .  14  60   .   6   .   .   .   .
1947   38 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 88  22   .  60  12   .   6   .   .   .   .
1948   39 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 88  22  18   .  60   .   6   .   .   .   .
1949   40 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 88  22  18  60   .   .   6   .   .   .   .
1950   41 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 88  22  60   .  12   .   6   .   .   .   .
1951   42 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 30 51 61 57 63 55 28 88  22  60  14   .   .   6   .   .   .   .
1952  126 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 30  22  29  88  91   .   6   .   .   .   .
1953  125 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 30  22  29  91  88   .   6   .   .   .   .
1954  129 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 30  22  88  25  91   .   6   .   .   .   .
1955  130 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 30  22  88  91  23   .   6   .   .   .   .
1956  127 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 30  22  91  25  88   .   6   .   .   .   .
1957  128 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 30  22  91  88  23   .   6   .   .   .   .
1958  123 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 35  22  88  30  91   .   6   .   .   .   .
1959  124 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 35  22  88  91  30   .   6   .   .   .   .
1960  121 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 35  22  91  30  88   .   6   .   .   .   .
1961  122 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 35  22  91  88  30   .   6   .   .   .   .
1962  135 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 88  22  29  30  91   .   6   .   .   .   .
1963  136 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 88  22  29  91  30   .   6   .   .   .   .
1964  138 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 88  22  91  25  30   .   6   .   .   .   .
1965  137 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 88  22  91  30  23   .   6   .   .   .   .
1966  131 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 91  22  29  30  88   .   6   .   .   .   .
1967  132 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 91  22  29  88  30   .   6   .   .   .   .
1968  134 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 91  22  88  25  30   .   6   .   .   .   .
1969  133 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51  . 57 63 55 28 91  22  88  30  23   .   6   .   .   .   .
1970  199 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28  .  22  29  30  91   .   6   .   .   .   .
1971  200 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28  .  22  29  91  30   .   6   .   .   .   .
1972  202 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28  .  22  91  25  30   .   6   .   .   .   .
1973  201 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28  .  22  91  30  23   .   6   .   .   .   .
1974  207 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 30  22   .  25  91   .   6   .   .   .   .
1975  208 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 30  22   .  91  23   .   6   .   .   .   .
1976  209 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 30  22  29   .  91   .   6   .   .   .   .
1977  210 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 30  22  29  91   .   .   6   .   .   .   .
1978  211 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 30  22  91   .  23   .   6   .   .   .   .
1979  212 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 30  22  91  25   .   .   6   .   .   .   .
1980  203 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 35  22   .  30  91   .   6   .   .   .   .
1981  204 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 35  22   .  91  30   .   6   .   .   .   .
1982  205 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 35  22  91   .  30   .   6   .   .   .   .
1983  206 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 35  22  91  30   .   .   6   .   .   .   .
1984  214 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 91  22   .  25  30   .   6   .   .   .   .
1985  213 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 91  22   .  30  23   .   6   .   .   .   .
1986  215 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 91  22  29   .  30   .   6   .   .   .   .
1987  216 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 17 57 63 55 28 91  22  29  30   .   .   6   .   .   .   .
1988  181 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28  .  22  29  30  88   .   6   .   .   .   .
1989  182 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28  .  22  29  88  30   .   6   .   .   .   .
1990  184 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28  .  22  88  25  30   .   6   .   .   .   .
1991  183 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28  .  22  88  30  23   .   6   .   .   .   .
1992  189 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 30  22   .  25  88   .   6   .   .   .   .
1993  190 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 30  22   .  88  23   .   6   .   .   .   .
1994  191 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 30  22  29   .  88   .   6   .   .   .   .
1995  192 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 30  22  29  88   .   .   6   .   .   .   .
1996  193 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 30  22  88   .  23   .   6   .   .   .   .
1997  194 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 30  22  88  25   .   .   6   .   .   .   .
1998  185 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 35  22   .  30  88   .   6   .   .   .   .
1999  186 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 35  22   .  88  30   .   6   .   .   .   .
2000  187 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 35  22  88   .  30   .   6   .   .   .   .
2001  188 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 35  22  88  30   .   .   6   .   .   .   .
2002  196 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 88  22   .  25  30   .   6   .   .   .   .
2003  195 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 88  22   .  30  23   .   6   .   .   .   .
2004  197 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 88  22  29   .  30   .   6   .   .   .   .
2005  198 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 20 57 63 55 28 88  22  29  30   .   .   6   .   .   .   .
2006  158 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28  .  22  29  88  91   .   6   .   .   .   .
2007  157 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28  .  22  29  91  88   .   6   .   .   .   .
2008  161 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28  .  22  88  25  91   .   6   .   .   .   .
2009  162 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28  .  22  88  91  23   .   6   .   .   .   .
2010  159 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28  .  22  91  25  88   .   6   .   .   .   .
2011  160 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28  .  22  91  88  23   .   6   .   .   .   .
2012  164 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 35  22   .  88  91   .   6   .   .   .   .
2013  163 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 35  22   .  91  88   .   6   .   .   .   .
2014  167 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 35  22  88   .  91   .   6   .   .   .   .
2015  168 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 35  22  88  91   .   .   6   .   .   .   .
2016  165 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 35  22  91   .  88   .   6   .   .   .   .
2017  166 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 35  22  91  88   .   .   6   .   .   .   .
2018  175 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 88  22   .  25  91   .   6   .   .   .   .
2019  176 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 88  22   .  91  23   .   6   .   .   .   .
2020  177 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 88  22  29   .  91   .   6   .   .   .   .
2021  178 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 88  22  29  91   .   .   6   .   .   .   .
2022  179 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 88  22  91   .  23   .   6   .   .   .   .
2023  180 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 88  22  91  25   .   .   6   .   .   .   .
2024  169 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 91  22   .  25  88   .   6   .   .   .   .
2025  170 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 91  22   .  88  23   .   6   .   .   .   .
2026  171 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 91  22  29   .  88   .   6   .   .   .   .
2027  172 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 91  22  29  88   .   .   6   .   .   .   .
2028  173 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 91  22  88   .  23   .   6   .   .   .   .
2029  174 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 30 57 63 55 28 91  22  88  25   .   .   6   .   .   .   .
2030  141 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  88  30  91   .   6   .   .   .   .
2031  142 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  88  91  30   .   6   .   .   .   .
2032  139 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  91  30  88   .   6   .   .   .   .
2033  140 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28  .  22  91  88  30   .   6   .   .   .   .
2034  144 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 30  22   .  88  91   .   6   .   .   .   .
2035  143 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 30  22   .  91  88   .   6   .   .   .   .
2036  147 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 30  22  88   .  91   .   6   .   .   .   .
2037  148 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 30  22  88  91   .   .   6   .   .   .   .
2038  145 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 30  22  91   .  88   .   6   .   .   .   .
2039  146 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 30  22  91  88   .   .   6   .   .   .   .
2040  153 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 88  22   .  30  91   .   6   .   .   .   .
2041  154 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 88  22   .  91  30   .   6   .   .   .   .
2042  155 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 88  22  91   .  30   .   6   .   .   .   .
2043  156 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 88  22  91  30   .   .   6   .   .   .   .
2044  149 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22   .  30  88   .   6   .   .   .   .
2045  150 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22   .  88  30   .   6   .   .   .   .
2046  151 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22  88   .  30   .   6   .   .   .   .
2047  152 * 2 4 3  4  7  8  2 13  3 27  1 18 16 12 43  8 60 51 61 57 63 55 28 91  22  88  30   .   .   6   .   .   .   .
2048  256 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  .   .   3  16  75   .   .   1   .   6   .
2049  257 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  .   .  75  16 106   .   .   1   .   6   .
2050  258 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  .   5   .  16  75   .   .   1   .   6   .
2051  259 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  .   5  75  16   .   .   .   1   .   6   .
2052  260 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  .  75   .  16 106   .   .   1   .   6   .
2053  261 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  .  75   3  16   .   .   .   1   .   6   .
2054  262 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  9   .   .  16  75   .   .   1   .   6   .
2055  263 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  9   .  75  16   .   .   .   1   .   6   .
2056  264 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28  9  75   .  16   .   .   .   1   .   6   .
2057  265 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28 75   .   .  16 106   .   .   1   .   6   .
2058  266 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28 75   .   3  16   .   .   .   1   .   6   .
2059  267 * 2 4 3  4  7  8  2 13  3 27 22 30 14  8 35 12 60 51 67 18 63 43 28 75   5   .  16   .   .   .   1   .   6   .
2060  242 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  . 57  8 67 18 51 43 28  .  60 100  16  12   .   .   1   .   6   .
2061  241 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  . 57  8 67 18 51 43 28  . 100  60  16  12   .   .   1   .   6   .
2062  243 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  . 57  8 67 18 51 43 28  3   .  60  16  12   .   .   1   .   6   .
2063  244 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  . 57  8 67 18 51 43 28  3  60   .  16  12   .   .   1   .   6   .
2064  245 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  . 57  8 67 18 51 43 28 60   . 100  16  12   .   .   1   .   6   .
2065  246 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  . 57  8 67 18 51 43 28 60 100   .  16  12   .   .   1   .   6   .
2066  247 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  1 57  8 67 18 51 43 28  .  31 100  16  12   .   .   .   .   6   .
2067  248 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  1 57  8 67 18 51 43 28  . 100  29  16  12   .   .   .   .   6   .
2068  251 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  1 57  8 67 18 51 43 28  3   .  29  16  12   .   .   .   .   6   .
2069  252 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  1 57  8 67 18 51 43 28  3  31   .  16  12   .   .   .   .   6   .
2070  249 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  1 57  8 67 18 51 43 28 35   . 100  16  12   .   .   .   .   6   .
2071  250 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35  1 57  8 67 18 51 43 28 35 100   .  16  12   .   .   .   .   6   .
2072  253 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35 41 57  8 67 18 51 43 28  .   .  60  16  12   .   .   1   .   6   .
2073  254 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35 41 57  8 67 18 51 43 28  .  60   .  16  12   .   .   1   .   6   .
2074  255 * 2 4 3  4  7  8  2 13  3 27 22 30 20  8 35 41 57  8 67 18 51 43 28 60   .   .  16  12   .   .   1   .   6   .
---------------------------------------------------------------------------
k=30, p_k=113, q_k=151, Omega(k)=165, n_cov=48
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151
 1 30 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  . 36 48 28 49  6  43  33  70  75  10   .  34   .   .   .   .
 2 29 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  . 36 48 28 49  6  43  33  75  70  10   .  34   .   .   .   .
 3 27 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  . 36 70 28 49  6  43  33  48  75  10   .  34   .   .   .   .
 4 28 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  . 36 70 28 49  6  43  33  75  48  10   .  34   .   .   .   .
 5 25 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  . 36 75 28 49  6  43  33  48  70  10   .  34   .   .   .   .
 6 26 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  . 36 75 28 49  6  43  33  70  48  10   .  34   .   .   .   .
 7 31 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36  . 28 49  6  43  33  48  70  10   .  34   .   .   .   .
 8 32 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36  . 28 49  6  43  33  70  48  10   .  34   .   .   .   .
 9 35 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 48 28 49  6  43  33   .  70  10   .  34   .   .   .   .
10 36 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 48 28 49  6  43  33  70   .  10   .  34   .   .   .   .
11 33 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 70 28 49  6  43  33   .  48  10   .  34   .   .   .   .
12 34 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24  4 36 70 28 49  6  43  33  48   .  10   .  34   .   .   .   .
13 44 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36  . 28 49  6  43  33  70  75  10   .  34   .   .   .   .
14 43 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36  . 28 49  6  43  33  75  70  10   .  34   .   .   .   .
15 47 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 70 28 49  6  43  33   .  75  10   .  34   .   .   .   .
16 48 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 70 28 49  6  43  33  75   .  10   .  34   .   .   .   .
17 45 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 75 28 49  6  43  33   .  70  10   .  34   .   .   .   .
18 46 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 48 36 75 28 49  6  43  33  70   .  10   .  34   .   .   .   .
19 37 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36  . 28 49  6  43  33  48  75  10   .  34   .   .   .   .
20 38 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36  . 28 49  6  43  33  75  48  10   .  34   .   .   .   .
21 41 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 48 28 49  6  43  33   .  75  10   .  34   .   .   .   .
22 42 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 48 28 49  6  43  33  75   .  10   .  34   .   .   .   .
23 39 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 75 28 49  6  43  33   .  48  10   .  34   .   .   .   .
24 40 * 2 2 2  8  3  5 12 15 18 15  4 25 21 13  1 40 45 24 70 36 75 28 49  6  43  33  48   .  10   .  34   .   .   .   .
25  5 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8  . 57 12 55 28 63  22  30  11  96  43   .   1   .   .   .   .
26  6 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8  . 57 12 55 28 63  22  30  96   9  43   .   1   .   .   .   .
27  3 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8  . 57 17 55 28 63  22  30  11  91  43   .   1   .   .   .   .
28  4 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8  . 57 17 55 28 63  22  30  91   9  43   .   1   .   .   .   .
29  2 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8  . 57 39 55 28 63  22  30  91  96  43   .   1   .   .   .   .
30  1 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8  . 57 39 55 28 63  22  30  96  91  43   .   1   .   .   .   .
31  7 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 20 57  . 55 28 63  22  30  11  96  43   .   1   .   .   .   .
32  8 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 20 57  . 55 28 63  22  30  96   9  43   .   1   .   .   .   .
33 11 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 20 57 17 55 28 63  22  30   .   9  43   .   1   .   .   .   .
34 12 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 20 57 17 55 28 63  22  30  11   .  43   .   1   .   .   .   .
35  9 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 20 57 39 55 28 63  22  30   .  96  43   .   1   .   .   .   .
36 10 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 20 57 39 55 28 63  22  30  96   .  43   .   1   .   .   .   .
37 19 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 25 57  . 55 28 63  22  30  11  91  43   .   1   .   .   .   .
38 20 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 25 57  . 55 28 63  22  30  91   9  43   .   1   .   .   .   .
39 23 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 25 57 12 55 28 63  22  30   .   9  43   .   1   .   .   .   .
40 24 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 25 57 12 55 28 63  22  30  11   .  43   .   1   .   .   .   .
41 21 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 25 57 39 55 28 63  22  30   .  91  43   .   1   .   .   .   .
42 22 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 25 57 39 55 28 63  22  30  91   .  43   .   1   .   .   .   .
43 14 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 47 57  . 55 28 63  22  30  91  96  43   .   1   .   .   .   .
44 13 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 47 57  . 55 28 63  22  30  96  91  43   .   1   .   .   .   .
45 17 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 47 57 12 55 28 63  22  30   .  96  43   .   1   .   .   .   .
46 18 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 47 57 12 55 28 63  22  30  96   .  43   .   1   .   .   .   .
47 15 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 47 57 17 55 28 63  22  30   .  91  43   .   1   .   .   .   .
48 16 * 2 4 3  4  7  8  2 13  3 27 14 18 16 12  6  8 60  8 47 57 17 55 28 63  22  30  91   .  43   .   1   .   .   .   .
---------------------------------------------------------------------------
k=31, p_k=127, q_k=163, Omega(k)=176, n_cov=0
---------------------------------------------------------------------------
k=32, p_k=131, q_k=173, Omega(k)=188, n_cov=0
---------------------------------------------------------------------------
k=33, p_k=137, q_k=181, Omega(k)=194, n_cov=14
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181
 1 10 * 1 2 5  1  9 14  6 13 11 21 16 30  7 29 28 25  3 41 15 22 25 66 51  .  18  38  39  80  16   8  60  24   .   .  20   .   .   .   .   .   .
 2  9 * 1 2 5  1  9 14  6 13 11 21 16 30  7 29 28 25  3 41 15 22 25 66 51  .  18  38  39  80  60   8 129  24   .   .  20   .   .   .   .   .   .
 3 13 * 1 2 5  1  9 14  6 13 11 21 16 30  7 29 28 25  3 41 15 22 25 66 51 32  18  38  39  80   .   8  60  24   .   .  20   .   .   .   .   .   .
 4 14 * 1 2 5  1  9 14  6 13 11 21 16 30  7 29 28 25  3 41 15 22 25 66 51 32  18  38  39  80  60   8   .  24   .   .  20   .   .   .   .   .   .
 5 11 * 1 2 5  1  9 14  6 13 11 21 16 30  7 29 28 25  3 41 15 22 25 66 51 60  18  38  39  80   .   8 129  24   .   .  20   .   .   .   .   .   .
 6 12 * 1 2 5  1  9 14  6 13 11 21 16 30  7 29 28 25  3 41 15 22 25 66 51 60  18  38  39  80  16   8   .  24   .   .  20   .   .   .   .   .   .
 7  8 * 1 4 3  4 12  1 18  2 20  2  5 23 10 36  4 13 41  1 27 50 62 10 63 65  60   8  21  47   .  11   .  30   .   .  32   .   .   6   .   .   .
 8  7 * 2 1 3  4  1  7  6  9  1  7  5  8 13 18 32  5 32 60 26 72 54 19 43 33  34  84  67  39   .  57   .  28   .   .  12   .   .  22   .   .   .
 9  2 * 2 3 1  7  4 11 18 21 10 19 31  1 16 25  8 52  9 20 38 27 12 46 55  .  76  54  49   6  22  60  66  34   .   .  24   .   .   .   .   .   .
10  1 * 2 3 1  7  4 11 18 21 10 19 31  1 16 25  8 52  9 20 38 27 12 46 55  .  76  54  49   6  66  60   4  34   .   .  24   .   .   .   .   .   .
11  5 * 2 3 1  7  4 11 18 21 10 19 31  1 16 25  8 52  9 20 38 27 12 46 55 38  76  54  49   6   .  60  66  34   .   .  24   .   .   .   .   .   .
12  6 * 2 3 1  7  4 11 18 21 10 19 31  1 16 25  8 52  9 20 38 27 12 46 55 38  76  54  49   6  66  60   .  34   .   .  24   .   .   .   .   .   .
13  3 * 2 3 1  7  4 11 18 21 10 19 31  1 16 25  8 52  9 20 38 27 12 46 55 66  76  54  49   6   .  60   4  34   .   .  24   .   .   .   .   .   .
14  4 * 2 3 1  7  4 11 18 21 10 19 31  1 16 25  8 52  9 20 38 27 12 46 55 66  76  54  49   6  22  60   .  34   .   .  24   .   .   .   .   .   .
---------------------------------------------------------------------------
k=34, p_k=139, q_k=193, Omega(k)=209, n_cov=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193
 1  3 * 1 4 3  2  8  9 18  2 23  2  5 12 10 11 49  6 15 31 36 27 41 63 72 83  30  92  51  32  78  20   .  93  62   .   .  50   .   .   .   .   .   .   .
 2  4 * 1 4 3  2  8  9 18  2 23  2  5 12 10 11 49  6 15 31 36 27 41 63 72 83  30  92  51  32  78  20  93   .  62   .   .  50   .   .   .   .   .   .   .
 3  1 * 2 1 4 10  7 14  2  1 13 22 20 34 28 11  2 27 12 45 32 37 11 64 49 30  79  15  52  69  19  63   . 117   9   .   .   3   .   .   .   .   .   .   .
 4  2 * 2 1 4 10  7 14  2  1 13 22 20 34 28 11  2 27 12 45 32 37 11 64 49 30  79  15  52  69  19  63 117   .   9   .   .   3   .   .   .   .   .   .   .
---------------------------------------------------------------------------
k=35, p_k=149, q_k=199, Omega(k)=218, n_cov=8
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199
 1  7 * 1 1 1  3  7  4 11 14  6 12 17 24 20 23 42 48 16  9 43 31 53 75 84 13  18   5   .  44  90   .  39   .   .  45  62   2  32   .  27   .   .   .   .   .   .
 2  8 * 1 1 1  3  7  4 11 14  6 12 17 24 20 23 42 48 16  9 43 31 53 75 84 13  18   5   .  44  90  32  39   .   .  45  62   .   .   .  27   .   .   .   2   .   .
 3  5 * 1 1 1  3  7  4 11 14  6 12 17 24 20 23 42 55 16  9 48 31 53 75 18 13  84   5   .  44  90   .  39   .   .  45  62   2  32   .  27   .   .   .   .   .   .
 4  6 * 1 1 1  3  7  4 11 14  6 12 17 24 20 23 42 55 16  9 48 31 53 75 18 13  84   5   .  44  90  32  39   .   .  45  62   .   .   .  27   .   .   .   2   .   .
 5  3 * 2 3 1  7  4 11 18 21 10 21 17 31 27  8 18 46 20  9 29 42  8 61 23 12  34   8   .  66  16   .  49   .   .  25   6  60  24   .  19   .   .   .   .   .   .
 6  4 * 2 3 1  7  4 11 18 21 10 21 17 31 27  8 18 46 20  9 29 42  8 61 23 12  34   8   .  66  16  60  49   .   .  25   6   .   .   .  19   .   .   .  24   .   .
 7  1 * 2 3 1  7  4 11 18 21 10 21 17 31 27  8 18 53 20  9 34 42  8 61 46 12 100   8   .  66  16   .  49   .   .  25   6  60  24   .  19   .   .   .   .   .   .
 8  2 * 2 3 1  7  4 11 18 21 10 21 17 31 27  8 18 53 20  9 34 42  8 61 46 12 100   8   .  66  16  60  49   .   .  25   6   .   .   .  19   .   .   .  24   .   .
---------------------------------------------------------------------------
k=36, p_k=151, q_k=211, Omega(k)=230, n_cov=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211
 1  2 * 1 2 1  4  5  7 13 12 11  4 16  4  9  7 38 21 27 56 60 43 74 22 30 14  39  68   3  20  93   .  84  33   .   .  65   .  23  63   6   .   .   .   .   .   .   .
 2  1 * 2 4 6  7  5  3  9 12 17 10 30 22  7 36 34 33 21 41 29 42 78 43 23 23  91  60  14 102  25   .  16  61   .   .  15   .  45   1  52   .   .   .   .   .   .   .
---------------------------------------------------------------------------
k=37, p_k=157, q_k=229, Omega(k)=240, n_cov=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229
 1  3 * 2 2 4  9  2  1  4 20  5 14 16 14 19 32 30 41 17 24 13 70 36  2  5 17  10  21  73  51  40   6   .  58 129  49  48  33   3   .   .   .   .   .   .   .   .   .   .   .   .
 2  4 * 2 2 4  9  2  1  4 20  5 14 16 14 19 32 30 41 17 24 13 70 36  2  5 17  10  21  73  51  40   6 129  58   .  49  48  33   3   .   .   .   .   .   .   .   .   .   .   .   .
 3  1 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 41 16 15 25 47 73 58 30  29  14  61  81  88 108   .  46 112  43  42  51  75   .   .   .   .   .   .   .   .   .   .   .   .
 4  2 * 2 4 6  1  5  2  9 14  4 10  3 22  7 21 52 23 41 16 15 25 47 73 58 30  29  14  61  81  88 108 112  46   .  43  42  51  75   .   .   .   .   .   .   .   .   .   .   .   .
---------------------------------------------------------------------------
k=38, p_k=163, q_k=241, Omega(k)=249, n_cov=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239 241
 1  2 * 2 1 4  3 10 14  9  1 13 24 34 15 30 37 10 56 57 12 41 14 19 22 43 23   2  72  40  54   .  27  64  52   .  94  78  90   .   .   .   .   .   7  45   .  33   .   .   .   .   .   .   .
 2  1 * 2 4 1  5  6 15 13 19  5  9 31 30  5 25 28 17 10 37 67 17 73 62 29 33  46  75 103  87   .  96  55  61   .   7  21   3   .   .   .   .   .  52  12   .  18   .   .   .   .   .   .   .
---------------------------------------------------------------------------
k=39, p_k=167, q_k=241, Omega(k)=259, n_cov=116
primes    3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239 241
  1 115 * 1 1 2  2  8  3  7  4  5 27  6 21 33 14 31 18 21 46 32 37 74 75 15 95  28  29  87  38  39  98   .  78   .  69  17  53   .  42   .  48   .   .  59   .   .   .   .  12   .   .   .   .
  2 116 * 1 1 2  2  8  3  7  4  5 27  6 21 33 14 31 18 21 46 32 37 74 75 15 95  28  29  87  38  39  98  78   .   .  69  17  53   .   .  42  48   .   .  59   .   .   .   .  12   .   .   .   .
  3 113 * 1 1 2  2  8  3  7  4  5 27 32 21 12 14 31 33 52 28 39  7 25 75 40  .  46  29  87  59   4  77  78  15  53   .  74  38   .   .  42   .   .  48   .   .   .  17   .  18   .   .   .   .
  4 114 * 1 1 2  2  8  3  7  4  5 27 32 21 12 14 31 33 52 28 39  7 25 75 40  .  46  29  87  59   4  77  78  15  53   .  74  38   .  48   .   .   .   .   .  42   .  17   .  18   .   .   .   .
  5 104 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15  . 38 39  6 16 75 40  1  12  80  87  53  19  77 117  78  29   .  59   . 153  42   .  48   .   .   .  33   .  17   .   .   .   .   .   .
  6 105 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15  . 38 39  6 16 75 40  1  12  80  87  53  19  77 117  78  29   .  59 153   .  42   .  48   .   .   .  33   .  17   .   .   .   .   .   .
  7 106 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15  . 38 39  6 16 75 40  1  12  80  87  53  19  77 117  78  29   4  59   .   .  42   .  48   .   .   .  33   .  17   .   .   .   .   .   .
  8 112 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15 31 38 39  6 16 75 40  1  12  80  87  53  19  77 117  78  29   .  59   .   .  42   .  48   .   .   .  33   .  17   .   .   .   .   .   .
  9 107 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15 52 24 39  7 38 17 40  1   .  59  87  95  19   .   .  78  29   .  77  53 152  42  75  48   .   .   .  33   .   .   .  12   .   .   .   .
 10 108 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15 52 24 39  7 38 17 40  1   .  59  87  95  19   .   .  78  29   3  77  53   .  42  75  48   .   .   .  33   .   .   .  12   .   .   .   .
 11 109 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15 52 24 39  7 38 17 40  1   .  59  87  95  19   .  21  78  29   .  77  53   .  42  75  48   .   .   .  33   .   .   .  12   .   .   .   .
 12 110 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15 52 24 39  7 38 17 40  1   .  59  87  95  19  25   .  78  29   .  77  53   .  42  75  48   .   .   .  33   .   .   .  12   .   .   .   .
 13 111 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 15 52 24 39  7 38 17 40  1  51  59  87  95  19   .   .  78  29   .  77  53   .  42  75  48   .   .   .  33   .   .   .  12   .   .   .   .
 14 103 * 1 1 2  2  8  3  7  4  5 27 32 21 18 14 31 18 52  8 39 12 74 38 40 95   .  80  87  53  19  98 117  15  29  78  59   .   .   .  42   .   .  48   .  33   .  17   .   .   .   .   .   .
 15 101 * 1 1 2  2  8  3  7  4  5 27 32 21 24 14 31 15 42 18 33 22 38 75 40  1  46  80  87  53  19  77   .   . 113  78  59  17   .  48   .   .   .  39   .  12  29   .   .   .   .   .   .   .
 16 102 * 1 1 2  2  8  3  7  4  5 27 32 21 24 14 31 15 42 18 33 22 38 75 40  1  46  80  87  53  19  77   .  78 113   .  59  17   .   .   .  48   .  39   .  12  29   .   .   .   .   .   .   .
 17  99 * 1 1 2  2  8  3  7  4  5 27 32 21 33 14  . 18 52  3 39 59 74 75 40 95   .  80  87  38   4  98  84  15 104  78  17  53   .  42   .   .   .   .   .  48  29   .   .  12   .   .   .   .
 18 100 * 1 1 2  2  8  3  7  4  5 27 32 21 33 14  . 18 52  3 39 59 74 75 40 95   .  80  87  38   4  98  84  15 104  78  17  53   .  42   .   .   .  48   .   .  29   .   .   .   .  12   .   .
 19  95 * 1 1 2  2  8  3  7  4  5 27 32 39 24 14 31 15 52 18  . 22 25 75 40  1  43  29  87  38   .  77 117  78   .   .   .  53  62  42  12  48   .   .  59  33   .  17   .   .   .   .   .   .
 20  96 * 1 1 2  2  8  3  7  4  5 27 32 39 24 14 31 15 52 18  . 22 25 75 40  1  43  29  87  38   .  77 117  78   .   .  59   .  62  42  12  48   .   .   .  33  53  17   .   .   .   .   .   .
 21  97 * 1 1 2  2  8  3  7  4  5 27 32 39 24 14 31 15 52 18  2 22 25 75 40  1   .  29  87  38   .  77 117  48   .  78   .  53  62  42   .   .   .   .  59  33   .  17   .   .   .  12   .   .
 22  98 * 1 1 2  2  8  3  7  4  5 27 32 39 24 14 31 15 52 18  2 22 25 75 40  1   .  29  87  38   .  77 117  48   .  78  59   .  62  42   .   .   .   .   .  33  53  17   .   .   .  12   .   .
 23  92 * 1 1 2  2  8  3  7  4  5 28 32 21 12 14 31 15 42 53 39  7 16 75 40 16  46  29  87 104   4  77  78   .  89  33  17  38   . 162   .   .   .  48   .  18   .   .   .   .   .   .   .   .
 24  93 * 1 1 2  2  8  3  7  4  5 28 32 21 12 14 31 15 42 53 39  7 16 75 40 16  46  29  87 104   4  77  78   .  89  33  17  38 162   .   .   .   .  48   .  18   .   .   .   .   .   .   .   .
 25  94 * 1 1 2  2  8  3  7  4  5 28 32 21 12 14 31 15 42 53 39  7 16 75 40 16  46  29  87 104   4  77  78  25  89  33  17  38   .   .   .   .   .  48   .  18   .   .   .   .   .   .   .   .
 26  80 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95   .  29  75 104   4  98  87   .  89  78  17  53   . 129  42  15   .  48   .   .   .   .   .   .   .   .   .   .
 27  81 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95   .  29  75 104   4  98  87   .  89  78  17  53 129   .  42  15   .  48   .   .   .   .   .   .   .   .   .   .
 28  82 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95   .  29  75 104   4  98  87   .  89  78  17  53 129  48   .  15   .   .   .  42   .   .   .   .   .   .   .   .
 29  83 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95   .  29  75 104   4  98  87 129  89  78  17  53   .   .  42  15   .  48   .   .   .   .   .   .   .   .   .   .
 30  84 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95   .  29  75 104   4  98  87 129  89  78  17  53   .  48   .  15   .   .   .  42   .   .   .   .   .   .   .   .
 31  85 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95  28  29  75 104   .  98  87   .  89  78  17  53   . 117  42  15   .  48   .   .   .   .   .   .   .   .   .   .
 32  86 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95  28  29  75 104   .  98  87   .  89  78  17  53 117   .  42  15   .  48   .   .   .   .   .   .   .   .   .   .
 33  87 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95  28  29  75 104   .  98  87   .  89  78  17  53 117  48   .  15   .   .   .  42   .   .   .   .   .   .   .   .
 34  88 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95  28  29  75 104   .  98  87 117  89  78  17  53   .   .  42  15   .  48   .   .   .   .   .   .   .   .   .   .
 35  89 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95  28  29  75 104   .  98  87 117  89  78  17  53   .  48   .  15   .   .   .  42   .   .   .   .   .   .   .   .
 36  90 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95  28  29  75 104   4  98  87   .  89  78  17  53   .   .  42  15   .  48   .   .   .   .   .   .   .   .   .   .
 37  91 * 1 1 2  2  8  3  7  4  5 28 32 21 33 14 31 18 52 13 39 12 74 38 31 95  28  29  75 104   4  98  87   .  89  78  17  53   .  48   .  15   .   .   .  42   .   .   .   .   .   .   .   .
 38  74 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 16 53 37 49 95  16  22  33  59  16  83   .  45   .  15  32  17  77  78  12  69   .   .   .   .   .   .   .   .   .   .   .   .
 39  75 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 16 53 37 49 95  16  22  33  59  16  83   .  45  77  15  32  17   .  78  12  69   .   .   .   .   .   .   .   .   .   .   .   .
 40  76 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 16 53 37 49 95  16  22  33  59  16  83  77  45   .  15  32  17   .  78  12  69   .   .   .   .   .   .   .   .   .   .   .   .
 41  70 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 22 53 37 49 77  16  59  33  83  16   .   .  45  89  15  32   . 125  78  12  69   .   .  17   .   .   .   .   .   .   .   .   .
 42  71 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 22 53 37 49 77  16  59  33  83  16   .   .  45  89  15  32 125   .  78  12  69   .   .  17   .   .   .   .   .   .   .   .   .
 43  72 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 22 53 37 49 77  16  59  33  83  16   . 125  45  89  15  32   .   .  78  12  69   .   .  17   .   .   .   .   .   .   .   .   .
 44  73 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 22 53 37 49 77  16  59  33  83  16 125   .  45  89  15  32   .   .  78  12  69   .   .  17   .   .   .   .   .   .   .   .   .
 45  77 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 59 10 37 49 95  16  22  33  53  16  83   .  45   .  15  32  17  77  78  12  69   .   .   .   .   .   .   .   .   .   .   .   .
 46  78 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 59 10 37 49 95  16  22  33  53  16  83   .  45  77  15  32  17   .  78  12  69   .   .   .   .   .   .   .   .   .   .   .   .
 47  79 * 1 1 2  2  9  3  4  4  5 29 10 20 18 14 38  3 37  8 39 59 10 37 49 95  16  22  33  53  16  83  77  45   .  15  32  17   .  78  12  69   .   .   .   .   .   .   .   .   .   .   .   .
 48  66 * 1 1 2  2  9  3  7  4  5 29 10 39 18 14 38 19 59  8 32 37 10 42 49 95  16  77  25  34  69  98  33   .   .  99  62  53   . 129  12  15   .   .   .   .   .  17   .   .   .   .   .   .
 49  67 * 1 1 2  2  9  3  7  4  5 29 10 39 18 14 38 19 59  8 32 37 10 42 49 95  16  77  25  34  69  98  33   .   .  99  62  53 129   .  12  15   .   .   .   .   .  17   .   .   .   .   .   .
 50  68 * 1 1 2  2  9  3  7  4  5 29 10 39 18 14 38 19 59  8 32 37 10 42 49 95  16  77  25  34  69  98  33   . 129  99  62  53   .   .  12  15   .   .   .   .   .  17   .   .   .   .   .   .
 51  69 * 1 1 2  2  9  3  7  4  5 29 10 39 18 14 38 19 59  8 32 37 10 42 49 95  16  77  25  34  69  98  33 129   .  99  62  53   .   .  12  15   .   .   .   .   .  17   .   .   .   .   .   .
 52  62 * 1 2 3  1  9  3  5  6 12  3  9 11 39 37 15 51 18 49 33 50  3 52  1 44  69  95   .  21  36  53 114  63  14  60   8   .  86 146  30   .   .   .  26   .   .   .   .   .   .   .   .   .
 53  63 * 1 2 3  1  9  3  5  6 12  3  9 11 39 37 15 51 18 49 33 50  3 52  1 44  69  95   .  21  36  53 114  63  14  60   8 146  86   .  30   .   .   .  26   .   .   .   .   .   .   .   .   .
 54  64 * 1 2 3  1  9  3  5  6 12  3  9 11 39 37 15 51 18 49 33 50  3 52  1 44  69  95  39  21  36  53 114  63  14  60   8   .  86   .  30   .   .   .  26   .   .   .   .   .   .   .   .   .
 55  59 * 1 2 3  1  9  3  5  6 12  3  9 11 39 37 15 51 18 49 33 50  3 52 60 44  69  95   .  21  90  53 114  63  14  30   8   .  86 146  36   .   .   .  26   .   .   .   .   .   .   .   .   .
 56  60 * 1 2 3  1  9  3  5  6 12  3  9 11 39 37 15 51 18 49 33 50  3 52 60 44  69  95   .  21  90  53 114  63  14  30   8 146  86   .  36   .   .   .  26   .   .   .   .   .   .   .   .   .
 57  61 * 1 2 3  1  9  3  5  6 12  3  9 11 39 37 15 51 18 49 33 50  3 52 60 44  69  95  39  21  90  53 114  63  14  30   8   .  86   .  36   .   .   .  26   .   .   .   .   .   .   .   .   .
 58  65 * 1 2 3  1  9  3  5 10 12  3 24 11 30 37 15 51 18 53  4 50 25  . 25 83  60  95   .  44  36  14  39  63  29  90   .   .  86  69   6   .   .   .  26  21   .   .   8   .   .   .   .   .
 59  55 * 1 3 5  6  4  2  8  1 16  9 29  3  6 35 33 32 59 10 14 64 20 42 22 22  90  62   .  21  57  80  15  60 107  81 101   .  11 114  51   .   .   .  41   .   .   .   .   .   .   .   .   .
 60  56 * 1 3 5  6  4  2  8  1 16  9 29  3  6 35 33 32 59 10 14 64 20 42 22 22  90  62   .  21  57  80  15  60 107  81 101 114  11   .  51   .   .   .  41   .   .   .   .   .   .   .   .   .
 61  57 * 1 3 5  6  4  2  8  1 16  9 29  3  6 35 33 32 59 10 14 64 20 42 22 22  90  62   7  21  57  80  15  60 107  81 101   .  11   .  51   .   .   .  41   .   .   .   .   .   .   .   .   .
 62  52 * 1 3 5  6  4  2  8  1 16  9 29  3  6 35 33 32 59 10 14 64 20 42 81 22  90  62   .  21 111  80  15  60 107  51 101   .  11 114  57   .   .   .  41   .   .   .   .   .   .   .   .   .
 63  53 * 1 3 5  6  4  2  8  1 16  9 29  3  6 35 33 32 59 10 14 64 20 42 81 22  90  62   .  21 111  80  15  60 107  51 101 114  11   .  57   .   .   .  41   .   .   .   .   .   .   .   .   .
 64  54 * 1 3 5  6  4  2  8  1 16  9 29  3  6 35 33 32 59 10 14 64 20 42 81 22  90  62   7  21 111  80  15  60 107  51 101   .  11   .  57   .   .   .  41   .   .   .   .   .   .   .   .   .
 65  58 * 1 3 5  6  4  2  8 20 16  9 14  3 15 35 33 32 59  6 43 64 77  . 57 80  99  62   . 107 111 119  90  60  92  21   .   .  11  24  81   .   .   .  41  42   .   .  29   .   .   .   .   .
 66  48 * 1 4 6  5  4  2  6  3 23 14 28 16 27 11 10  5 18 51 15  4 13 52 33 68  42  80  21   8  78  35  96   .   .  12  47  50   . 131  75  66   .   .   .   .   .  32   .   .   .   .   .   .
 67  49 * 1 4 6  5  4  2  6  3 23 14 28 16 27 11 10  5 18 51 15  4 13 52 33 68  42  80  21   8  78  35  96   .   .  12  47  50 131   .  75  66   .   .   .   .   .  32   .   .   .   .   .   .
 68  50 * 1 4 6  5  4  2  6  3 23 14 28 16 27 11 10  5 18 51 15  4 13 52 33 68  42  80  21   8  78  35  96   . 131  12  47  50   .   .  75  66   .   .   .   .   .  32   .   .   .   .   .   .
 69  51 * 1 4 6  5  4  2  6  3 23 14 28 16 27 11 10  5 18 51 15  4 13 52 33 68  42  80  21   8  78  35  96 131   .  12  47  50   .   .  75  66   .   .   .   .   .  32   .   .   .   .   .   .
 70  41 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 19 49 57 33 86  42  98  13  68  18   .   .  78  32  96  77   . 135  15  75  12   .   .  50   .   .   .   .   .   .   .   .   .
 71  42 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 19 49 57 33 86  42  98  13  68  18   .   .  78  32  96  77 135   .  15  75  12   .   .  50   .   .   .   .   .   .   .   .   .
 72  43 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 19 49 57 33 86  42  98  13  68  18   .   4  78  32  96  77   .   .  15  75  12   .   .  50   .   .   .   .   .   .   .   .   .
 73  44 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 19 49 57 33 86  42  98  13  68  18   8   .  78  32  96  77   .   .  15  75  12   .   .  50   .   .   .   .   .   .   .   .   .
 74  38 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 25 49 57 33 68  42  32  13  92  18  50   .  78   .  96  77  86  20  15  75  12   .   .   .   .   .   .   .   .   .   .   .   .
 75  39 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 25 49 57 33 68  42  32  13  92  18  50   .  78  44  96  77  86   .  15  75  12   .   .   .   .   .   .   .   .   .   .   .   .
 76  40 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 25 49 57 33 68  42  32  13  92  18  50  52  78   .  96  77  86   .  15  75  12   .   .   .   .   .   .   .   .   .   .   .   .
 77  45 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 55 13 57 33 68  42  32  13  98  18  50   .  78   .  96  77  86  20  15  75  12   .   .   .   .   .   .   .   .   .   .   .   .
 78  46 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 55 13 57 33 68  42  32  13  98  18  50   .  78  44  96  77  86   .  15  75  12   .   .   .   .   .   .   .   .   .   .   .   .
 79  47 * 1 4 6  5  4  2  9  3 23 14 28 35 27 11 10 21 40 51  8 55 13 57 33 68  42  32  13  98  18  50  52  78   .  96  77  86   .  15  75  12   .   .   .   .   .   .   .   .   .   .   .   .
 80  26 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68   .  25  78  47  30  35  42   .  32  33  92  50   . 131  45  66   .  21   .   .   .   .   .   .   .   .   .   .
 81  27 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68   .  25  78  47  30  35  42   .  32  33  92  50 131   .  45  66   .  21   .   .   .   .   .   .   .   .   .   .
 82  28 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68   .  25  78  47  30  35  42   .  32  33  92  50 131  45   .  66   .   .   .  21   .   .   .   .   .   .   .   .
 83  29 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68   .  25  78  47  30  35  42 131  32  33  92  50   .   .  45  66   .  21   .   .   .   .   .   .   .   .   .   .
 84  30 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68   .  25  78  47  30  35  42 131  32  33  92  50   .  45   .  66   .   .   .  21   .   .   .   .   .   .   .   .
 85  31 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68  30  25  78  47   .  35  42   .  32  33  92  50   . 143  45  66   .  21   .   .   .   .   .   .   .   .   .   .
 86  32 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68  30  25  78  47   .  35  42   .  32  33  92  50 143   .  45  66   .  21   .   .   .   .   .   .   .   .   .   .
 87  33 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68  30  25  78  47   .  35  42   .  32  33  92  50 143  45   .  66   .   .   .  21   .   .   .   .   .   .   .   .
 88  34 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68  30  25  78  47   .  35  42   6  32  33  92  50   .   .  45  66   .  21   .   .   .   .   .   .   .   .   .   .
 89  35 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68  30  25  78  47   .  35  42   6  32  33  92  50   .  45   .  66   .   .   .  21   .   .   .   .   .   .   .   .
 90  36 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68  30  25  78  47  30  35  42   .  32  33  92  50   .   .  45  66   .  21   .   .   .   .   .   .   .   .   .   .
 91  37 * 1 4 6  5  5  2  6  3 23 15  6 34 12 11 17  6 25 46  8 29 28 56 51 68  30  25  78  47  30  35  42   .  32  33  92  50   .  45   .  66   .   .   .  21   .   .   .   .   .   .   .   .
 92  23 * 1 4 6  5  5  2  6  3 23 15  6 34 33 11 17  9 35  6  8 34  7 19 42 50  12  25  66  47  30  56  51   .  32  78  92  65   .  98   .   .   .  21   .  45   .   .   .   .   .   .   .   .
 93  24 * 1 4 6  5  5  2  6  3 23 15  6 34 33 11 17  9 35  6  8 34  7 19 42 50  12  25  66  47  30  56  51   .  32  78  92  65  98   .   .   .   .  21   .  45   .   .   .   .   .   .   .   .
 94  25 * 1 4 6  5  5  2  6  3 23 15  6 34 33 11 17  9 35  6  8 34  7 19 42 50  12  25  66  47  30  56  51  98  32  78  92  65   .   .   .   .   .  21   .  45   .   .   .   .   .   .   .   .
 95  19 * 1 4 6  5  5  2  6  3 23 16  6 16 21 11 17  9 25 41  . 19 77 19 42 65  15  25  66   4   .  56  12  45   .   .   .  50  35  51  75  33   .   .   8  30   .  32   .   .   .   .   .   .
 96  20 * 1 4 6  5  5  2  6  3 23 16  6 16 21 11 17  9 25 41  . 19 77 19 42 65  15  25  66   4   .  56  12  45   .   .  50   .  35  51  75  33   .   .   .  30   8  32   .   .   .   .   .   .
 97  21 * 1 4 6  5  5  2  6  3 23 16  6 16 21 11 17  9 25 41 45 19 77 19 42 65   .  25  66   4   .  56  12  75   .  33   .  50  35  51   .   .   .   .   8  30   .  32   .   .   .  15   .   .
 98  22 * 1 4 6  5  5  2  6  3 23 16  6 16 21 11 17  9 25 41 45 19 77 19 42 65   .  25  66   4   .  56  12  75   .  33  50   .  35  51   .   .   .   .   .  30   8  32   .   .   .  15   .   .
 99  17 * 1 4 6  5  5  2  6  3 23 16  6 34 12 11  .  6 25 56  8 55 28 19 42 68   .  77  66   4  30  35  45 108  17  33  92  50   .  51   .   .   .   .   .  15  32   .   .  21   .   .   .   .
100  18 * 1 4 6  5  5  2  6  3 23 16  6 34 12 11  .  6 25 56  8 55 28 19 42 68   .  77  66   4  30  35  45 108  17  33  92  50   .  51   .   .   .  21   .   .  32   .   .   .   .  15   .   .
101  15 * 1 4 6  5  5  2  6  3 23 16  6 34 21 11 17  9 35 41 14 19 64 19 42 65  12  77  66  98  15  56   .   .   8  33  50  86   .  45   .   .   .  30   .  51  32   .   .   .   .   .   .   .
102  16 * 1 4 6  5  5  2  6  3 23 16  6 34 21 11 17  9 35 41 14 19 64 19 42 65  12  77  66  98  15  56   .  45   8   .  50  86   .   .   .  33   .  30   .  51  32   .   .   .   .   .   .   .
103  14 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  6 25 51  8 29 28 56 42 68   .  77  66  98  15  35  12 108  92  33  50   .   .   .  45   .   .  21   .  30   .  32   .   .   .   .   .   .
104   5 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9  . 21  8 35  7 19 42 65  46  77  66  98  15  56  12  45  92   .  50   . 107  51   .  33   .   .   .  30   .  32   .   .   .   .   .   .
105   6 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9  . 21  8 35  7 19 42 65  46  77  66  98  15  56  12  45  92   .  50 107   .  51   .  33   .   .   .  30   .  32   .   .   .   .   .   .
106   7 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9  . 21  8 35  7 19 42 65  46  77  66  98  15  56  12  45  92 107  50   .   .  51   .  33   .   .   .  30   .  32   .   .   .   .   .   .
107   9 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9 25 35  8 34 64 77 42 65   .  98  66  56  15   .   .  45  92   .  32  50 108  51  12  33   .   .   .  30   .   .   .  21   .   .   .   .
108  10 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9 25 35  8 34 64 77 42 65   .  98  66  56  15   .   .  45  92 108  32  50   .  51  12  33   .   .   .  30   .   .   .  21   .   .   .   .
109  11 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9 25 35  8 34 64 77 42 65   .  98  66  56  15   . 108  45  92   .  32  50   .  51  12  33   .   .   .  30   .   .   .  21   .   .   .   .
110  12 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9 25 35  8 34 64 77 42 65   .  98  66  56  15 108   .  45  92   .  32  50   .  51  12  33   .   .   .  30   .   .   .  21   .   .   .   .
111  13 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9 25 35  8 34 64 77 42 65   7  98  66  56  15   .   .  45  92   .  32  50   .  51  12  33   .   .   .  30   .   .   .  21   .   .   .   .
112   8 * 1 4 6  5  5  2  6  3 23 16  6 34 27 11 17  9 46 21  8 35  7 19 42 65  46  77  66  98  15  56  12  45  92   .  50   .   .  51   .  33   .   .   .  30   .  32   .   .   .   .   .   .
113   3 * 1 4 6  5  5  2  6  3 23 16  6 34 33 11 17 50 25 31  8 34 77 19 42  .  12  25  66  92  30  56  51 108  68   .  35  65   .   .  45   .   .  21   .   .   .  32   .  15   .   .   .   .
114   4 * 1 4 6  5  5  2  6  3 23 16  6 34 33 11 17 50 25 31  8 34 77 19 42  .  12  25  66  92  30  56  51 108  68   .  35  65   .  45   .   .   .   .   .  21   .  32   .  15   .   .   .   .
115   1 * 1 4 6  5  5  2  6  3 23 16 32 34 12 11 17  6 56 13 15  4 28 19 67 68  30  25  66   4 108  35   .  45   .  42  92  50   .  51   .  33   .   .   8   .   .   .   .  21   .   .   .   .
116   2 * 1 4 6  5  5  2  6  3 23 16 32 34 12 11 17  6 56 13 15  4 28 19 67 68  30  25  66   4 108  35  51   .   .  42  92  50   .   .  45  33   .   .   8   .   .   .   .  21   .   .   .   .
---------------------------------------------------------------------------
k=40, p_k=173, q_k=257, Omega(k)=271, n_cov=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239 241 251 257
 1  3 * 1 3 5  6  4  6  8 12 22  9  8 21 34 43 34 44 24 59 32 15  7 20 66 92  99  11  25 107 111   2   4  60 101  42  41   .  14   3  36   .   .   .   .   .   .   .  29   .   .   .   .   .   .   .
 2  4 * 1 3 5  6  4  6  8 12 22  9  8 21 34 43 34 44 24 59 32 15  7 20 66 92  99  11  25 107 111   2   4  60 101  42  41  13  14   .  36   .   .   .   .   .   .   .  29   .   .   .   .   .   .   .
 3  1 * 1 4 1  2  8 11 17  7 18 15  5  5 23 41 26 51  4 12 27 38 28  3 28 83  72  55  33  56  48  16   6  75  32  81  80   .  95 102  63   .   .   .   .   .   .   .  20   .   .   .   .   .   .   .
 4  2 * 1 4 1  2  8 11 17  7 18 15  5  5 23 41 26 51  4 12 27 38 28  3 28 83  72  55  33  56  48  16   6  75  32  81  80 102  95   .  63   .   .   .   .   .   .   .  20   .   .   .   .   .   .   .
---------------------------------------------------------------------------
k=41, p_k=179, q_k=271, Omega(k)=282, n_cov=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239 241 251 257 263 269 271
 1  4 * 2 1 4  2  4 14  2  3 16 22 15 34 19 33 11 11 37 28 27  . 74  9 35 71  41  11  73  93   .  12   7  58 120  55  54   .  87 100  10  94   .   .   .  85  63  42   .   .   .   .   .   .   .   .   .   .   .
 2  3 * 2 1 4  2  4 14  2  3 16 22 15 34 19 33 11 28 37 28 27  . 10  9 35 56  41  26  73  93  70  12   7  58 120  55 114   .  54 100   .  94   .   .   .  85  63  42   .   .   .   .   .   .   .   .   .   .   .
 3  2 * 2 2 6  6  6 14 15  4  6 13  9  3  6 15  7 19  2 54 43  . 36 25 70 33  40  51 103  81 100  17  14  88  24  79  18   .  66  16   .  10   .   .   .   1  21  30   .   .   .   .   .   .   .   .   .   .   .
 4  1 * 2 2 6  6  6 14 15  4  6 13  9  3  6 15  7 36  2 54 43  . 51 25 70 18  40  66 103  81   .  17  14  88  24  79  78   .  33  16 100  10   .   .   .   1  21  30   .   .   .   .   .   .   .   .   .   .   .
---------------------------------------------------------------------------
k=42, p_k=181, q_k=283, Omega(k)=293, n_cov=4
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239 241 251 257 263 269 271 277 281 283
 1  3 * 1 2 3  1  5  3  8 21 12  2  9 11 39 29 21 27 26 49  4 30 31 36 25 68  48  35  51  22  40  98  60   .   1  69  50 104   .  63   .  81  14   .  53   .   .   .   .   .   .   .   6   .   .   .   .  15   .   .   .   .
 2  4 * 1 2 3  1  5  3  8 21 12  2  9 11 39 29 21 27 26 49  4 30 31 36 25 68  48  35  51  22  40  98  60  81   1   .  50 104   .  63   .   .  14  69  53   .   .   .   .   .   .   .   6   .   .   .   .  15   .   .   .   .
 3  1 * 2 2 4  7  3  2  1 20 21 13 26 37 40 30  8 31 24 44  6 45 26  9  2 32  44  53  29  54  28  69 103   .  15  76  93  33   .  64   .  34  99   .  48   .   .   .   .   .   .   .  49   .   .   .   .  10   .   .   .   .
 4  2 * 2 2 4  7  3  2  1 20 21 13 26 37 40 30  8 31 24 44  6 45 26  9  2 32  44  53  29  54  28  69 103  76  15   .  93  33   .  64   .   .  99  34  48   .   .   .   .   .   .   .  49   .   .   .   .  10   .   .   .   .
---------------------------------------------------------------------------
k=43, p_k=191, q_k=293, Omega(k)=304, n_cov=2
primes  3 5 7 11 13 17 19 23 29 31 37 41 43 47 53 59 61 67 71 73 79 83 89 97 101 103 107 109 113 127 131 137 139 149 151 157 163 167 173 179 181 191 193 197 199 211 223 227 229 233 239 241 251 257 263 269 271 277 281 283 293
 1  2 * 1 2 2  6  4  4  3  5 13 17 16 31 15 18 20  7 35 54 26  7 63 14 22 84  82  43  78 104  81 119  45  24  11  75  59   8 131  99  36   .   .   .   .   .  29   .  68  33   .   .   .   .   .   .   .   .   .   .   .   .   .
 2  1 * 1 3 2  2  2 12 17  1  2  9 30 28 32  5 20  3 26 50 66  6  5 42 16 27  21  56  13  92 111  59 129   7  16  81  95 140  11  39  96   .   .   .   .   .  77   .  14  45   .   .   .   .   .   .   .   .   .   .   .   .   .
---------------------------------------------------------------------------

